A Fourier-Cumulant Analysis for Multiharmonic Flow Fluctuation

The Fourier analysis of the final particle distribution followed by cumulant study of the Fourier coefficient event-by-event fluctuation is one of the main approaches for testing the collective evolution in the heavy-ion collision. Using a multidimensional generating function, we propose a method to extract any possible cumulant of multiharmonic flow fluctuations and classify them in terms of the order of cumulants and harmonics involved in them. In particular, we show that there are 33 distinct cumulants with orders $2,3,4,5$ and harmonics $2,3,4,5$. We compute the normalized version of these cumulants from hydrodynamic simulation for Pb--Pb collisions based on {\tt T$_\text{R}$ENTo}+{\tt VISH2+1}+{\tt UrQMD}. We compare the simulation with those normalized cumulants that the LHC has measured and predict the unmeasured ones. Comparing the initial and final state fluctuation normalized cumulants, we compute the linear and nonlinear hydrodynamic response couplings. We finally introduce the genuine three-particle correlation function containing information of all third-order cumulants.

==> anc/Fig1.dat <==
Fig. 1 data points

Panel (5):

Eccentricity: 

2.5	-0.18235790961394413	0.0073938240045814205
7.5	-0.3048652390799245	0.006067411283065587
15	-0.5783495301229561	0.0033241534925751667
25	-0.752610067073778	0.0022796499084062256
35	-0.8436717338209876	0.001767749063110956
45	-0.9035869418512463	0.0015027436007278266
55	-0.9541656845705401	0.0013530917822608356
65	-1.012193112152189	0.0014692137095007026
75	-1.1139146427263205	0.0019371189905396094
85	-1.4112101953585865	0.0037923555293351047

Initial Energy Density Cumulant: 

2.5	0.20237522916370485	0.007373859112038872
7.5	0.34645467004672903	0.005858276613445367
15	0.42434363076671966	0.003653461345309881
25	0.4894960712011342	0.0031852339749169007
35	0.5452485302946702	0.0029665520423146213
45	0.5854034534663823	0.00302298334348023
55	0.636181328498253	0.003229414679558933
65	0.7028002049808935	0.0038838215083446606
75	0.7785595529348152	0.005354399062889573
85	0.9718613478824092	0.00998179738197642

Flow Harmonic: 

2.5	0.21435285876233517	0.010859593926592382
7.5	0.36754569956453303	0.008547586722453603
15	0.5711142457961712	0.004827699099876697
25	0.7521306694601301	0.003548283832751408
35	0.8844846685540274	0.0026226177315987445
45	0.9786741619208243	0.0022287832148972916
55	1.0367364929451977	0.0024043458055928476
65	0.9943359452017753	0.00436039429120627
75	0.40993620600206176	0.007850220658435747
85	-0.2100184765958517	0.018139391858086683

Panel (6):

Eccentricity: 

2.5	-0.20716661890015722	0.005486875208580481
7.5	-0.30346703354508087	0.005041538910258656
15	-0.45444615097831176	0.0031999914393668555
25	-0.6084811565856818	0.00263225965125641
35	-0.7153960820818176	0.002142486102560456
45	-0.7882171729227848	0.001911833130479543
55	-0.8482371413656936	0.0018002500629493887
65	-0.9088295346165044	0.0020287554371025583
75	-1.04060049314845	0.0027741306409770094
85	-1.3915579556229731	0.005206664520479742

Initial Energy Density Cumulant: 

2.5	0.27811692599091353	0.00542414241854884
7.5	0.4193808982313698	0.004550376425372916
15	0.554823075783562	0.0027303324431361136
25	0.6481195600453719	0.00235548448242815
35	0.7049728920154967	0.002127168488090565
45	0.7544775836438751	0.002059497636375292
55	0.797526264400137	0.0021356661195737568
65	0.8421385025525197	0.002525708592770413
75	0.935875406288082	0.0038428712174762903
85	1.1855822731261034	0.007568371148957997

Flow Harmonic: 

2.5	0.3504800597783137	0.0141525849113853
7.5	0.5800841703068621	0.01155905898652896
15	0.758745313204015	0.006286921707831547
25	0.8315299861405411	0.004687753941603914
35	0.837626477104577	0.004303769865628043
45	0.7860683114903209	0.004956780357922442
55	0.6206534294607161	0.006847127592307692
65	0.17258383565310972	0.007382153878214627
75	-0.08424300438482493	0.0100128854852101
85	0.24051331381623073	0.025496661499667048

Panel (7):

Eccentricity: 

2.5	0.08468080056822162	0.015977512897968706
7.5	-0.3745975034616383	0.0071289572328559914
15	-0.5840328783316375	0.0031109897886287376
25	-0.7082652197179198	0.0020999400899568517
35	-0.735807707254592	0.001893042987909106
45	-0.7192523609771213	0.0020014056571825262
55	-0.6911423806126229	0.0021962954119079843
65	-0.5940892336241603	0.002853194356764855
75	-0.36300354747331043	0.0044549358868103215
85	0.5267472072079631	0.011712699786956885

Initial Energy Density Cumulant: 

2.5	0.08468080056822097	0.01597751289796869
7.5	-0.3745975034616383	0.007128957232855982
15	-0.5840328783316375	0.0031109897886287432
25	-0.7082652197179198	0.0020999400899568586
35	-0.735807707254592	0.001893042987909106
45	-0.7192523609771213	0.0020014056571825262
55	-0.6911423806126229	0.0021962954119079843
65	-0.5940892336241603	0.002853194356764855
75	-0.36300354747331043	0.0044549358868103215
85	0.5267472072079631	0.011712699786956896

Flow Harmonic: 

2.5	0.057050039924563034	0.018548474812707216
7.5	-0.3245719780251103	0.010356275665360876
15	-0.5445070674888511	0.004361362044435472
25	-0.6612365377993918	0.0031890130049081877
35	-0.6821512516883447	0.0028457994574299715
45	-0.664626423330733	0.00301216967998856
55	-0.6170324668647159	0.003368441139337313
65	-0.5329407548069321	0.004054156926969918
75	-0.37558390918880324	0.005673601435439723
85	0.8726177072374546	0.042145249734825335

Panel (8):

Eccentricity: 

2.5	0.03192996913202341	0.015553472141434614
7.5	0.022194373010732446	0.014795077125572462
15	0.06205190451221047	0.011211057349587307
25	0.055937955731316547	0.011277468548727555
35	0.05037153209466611	0.01093017334473836
45	0.027186454243126552	0.010061639645636602
55	-0.00598986041287255	0.009412494371853987
65	0.06991301822561609	0.010160008101120954
75	0.5697564411589119	0.015687162669855544
85	2.7367907453353384	0.04205600661681043

Initial Energy Density Cumulant: 

2.5	0.03192996913202341	0.015553472141434614
7.5	0.022194373010732446	0.014795077125572462
15	0.06205190451221047	0.011211057349587307
25	0.055937955731316547	0.011277468548727555
35	0.05037153209466611	0.01093017334473836
45	0.027186454243126552	0.010061639645636602
55	-0.00598986041287255	0.009412494371853987
65	0.06991301822561581	0.010160008101120962
75	0.5697564411589119	0.01568716266985553
85	2.7367907453353384	0.04205600661681043

Flow Harmonic: 

2.5	0.04624215868359198	0.022231866937099574
7.5	0.03778025539290216	0.021720817165799433
15	0.022438390761142558	0.013981620709729215
25	0.06027516707076468	0.015140122267015572
35	0.04730613219996697	0.015748192902705793
45	0.05768296167561499	0.0140154491622679
55	0.033596013169607614	0.013633915192693654
65	0.15561927665242062	0.01800912387731135
75	2.8444069965684626	0.11656713824054014
85	18.25088182209191	0.7891996682037578

Panel (9):

Eccentricity: 

2.5	0.04546386714438758	0.016539071123214857
7.5	0.02262795512684543	0.014265060829854632
15	-0.036108473454303056	0.009435369754183342
25	-0.2055599446673847	0.006886328772169915
35	-0.30593818643885	0.00555316908368135
45	-0.3050818256830274	0.005830426192438993
55	-0.2411453047712478	0.006142654353832623
65	-0.03143489521211418	0.008065523253045718
75	0.49421478809350977	0.01264818193908558
85	2.41547437471342	0.03399189342097927

Initial Energy Density Cumulant: 

2.5	0.045026865677845224	0.015984019313749702
7.5	0.036199251359214465	0.014794675227915298
15	0.037880086040015686	0.010070633461750007
25	0.032217445249239356	0.010631793908496575
35	-0.0041233019200587525	0.00947546399730598
45	-0.020127250038645836	0.009453843106168166
55	0.0578146152232193	0.011605339018343794
65	0.5744351033169254	0.028043872026005
75	1.9359550195496675	0.05949729833045717
85	6.229739258498795	0.1533829551038924

Flow Harmonic: 

2.5	0.06944488397200291	0.033073895088489645
7.5	0.011555643202440033	0.029582567854287128
15	-0.01669420155557677	0.018120102703309757
25	-0.03914527752046743	0.016384253395588782
35	0.004687230327464054	0.016123480825806762
45	0.08261922499280187	0.016975085206975857
55	0.3390128739454516	0.0235295612182944
65	1.4734096043691631	0.08538996333650864
75	10.275219736918377	0.3384436212784179
85	18.964490020765233	1.3836314423944174

Panel (10):

Eccentricity: 

2.5	0.08353686588570168	0.01755393553661834
7.5	0.056798292492766043	0.0159892712423241
15	0.083863279388597	0.012318962358979819
25	0.13218631837205796	0.013952200879527869
35	0.10140045160144555	0.011939057036928762
45	0.1358959060032956	0.012971146074204512
55	0.24163812638680493	0.012789776511088025
65	0.5560296869258059	0.01604803530369292
75	1.4413198543930958	0.024588140739596295
85	4.565424624112322	0.06588950204734524

Initial Energy Density Cumulant: 

2.5	0.08532477544348228	0.017112890841905832
7.5	0.07288506690570591	0.016417493914253713
15	0.09696684988108584	0.012449058329863009
25	0.09164511939934634	0.01197453550599542
35	0.08457542061802958	0.011296660960246927
45	0.22335088932116323	0.016101245227676825
55	0.5726020326212757	0.027425381041130084
65	1.256283934500473	0.04445203276276686
75	3.0040923907800248	0.08273402247327213
85	8.275178555666619	0.21731372848777358

Flow Harmonic: 

2.5	-0.3844236997370042	0.3015624063231536
7.5	0.5070544842694359	0.20801077851942504
15	0.23217162301560232	0.10722931441308454
25	0.3350464637516944	0.07222537183636304
35	0.3967195760230991	0.07014609886388326
45	1.132005254347402	0.10607262849356651
55	4.625554761974315	0.2699294514748188
65	13.924972609213235	0.5386753464435405
75	13.651570640443042	0.48613053382868987
85	24.65969397132096	1.1206796221922777

Panel (11):

Eccentricity: 

2.5	0.06260024972106928	0.008585445231156725
7.5	-0.009777171215861467	0.0056390316104698275
15	-0.03399757881225443	0.0032528240850670308
25	-0.061705084330543225	0.0027820741500412804
35	-0.08124642875384416	0.0026809517730632965
45	-0.078918754344462	0.0027493703323539856
55	-0.05170032961104964	0.0028901709838513737
65	0.031840998978785034	0.0034854271414511734
75	0.30468465431317626	0.005698629985991387
85	1.2403486122008793	0.0146768776012283

Initial Energy Density Cumulant: 

2.5	0.06260024972106928	0.008585445231156721
7.5	-0.009777171215861467	0.0056390316104698275
15	-0.03399757881225443	0.0032528240850670308
25	-0.061705084330543426	0.0027820741500412752
35	-0.08124642875384416	0.0026809517730632965
45	-0.078918754344462	0.0027493703323539856
55	-0.05170032961104964	0.002890170983851371
65	0.031840998978785034	0.0034854271414511725
75	0.30468465431317626	0.005698629985991387
85	1.2403486122008793	0.014676877601228292

Flow Harmonic: 

2.5	0.04702660362570447	0.010301613547014487
7.5	-0.006202234781356989	0.007848271500187127
15	-0.04608489093587771	0.004250369232896335
25	-0.07667567537161817	0.003564324809781637
35	-0.10839076202091917	0.0034319651421193943
45	-0.13042131152528028	0.0034745667494367983
55	-0.13830260250980753	0.003715607327642266
65	-0.11709023198032793	0.004318164296551721
75	0.04725083973512493	0.010035931725140708
85	1.438478429229481	0.08268518129925403

Panel (12):

Eccentricity: 

2.5	0.06244290530056394	0.008322324240986567
7.5	0.03904961271758094	0.006196881714117039
15	0.11929118114243485	0.004071712736474801
25	0.14711708202129256	0.0030007662657750723
35	0.1848684009346865	0.0025838565334998214
45	0.23714759603069158	0.0026262151338734543
55	0.3007162529583719	0.002807643291432071
65	0.4278292316287534	0.003755235257302584
75	0.7090935070824547	0.006057142931936246
85	1.7675305687721319	0.01601061854657221

Initial Energy Density Cumulant: 

2.5	0.0655422607468499	0.008118549918295583
7.5	0.04637798119727865	0.006455321442236756
15	0.04276921787900348	0.003711284445675636
25	0.029888020917035917	0.003228572888115504
35	0.04633686188102129	0.002983103591196605
45	0.08116534108920179	0.0031437808995293587
55	0.1618601186620929	0.003565305519896879
65	0.3672888032252797	0.005968101010417452
75	0.784233490684204	0.010692816124045173
85	2.1760866548319675	0.026471791909448664

Flow Harmonic: 

2.5	0.060464068916375534	0.013442793189335184
7.5	0.06599987497342659	0.011368629096566411
15	0.14906007640155441	0.006392269376838942
25	0.2352978936170354	0.005557302364202244
35	0.3298283709087959	0.005084111512926352
45	0.42618361369254804	0.005526489032345141
55	0.5321084296632995	0.006514724481102009
65	0.5711827370379232	0.00955263758140208
75	0.16553659240547386	0.018761713960148016
85	1.461013062855847	0.09012775796307054

Panel (13):

Eccentricity: 

2.5	0.07461683274761806	0.009269728465705293
7.5	0.029703417833659207	0.00604232701441019
15	0.05449910149491693	0.0036572760073035815
25	0.05379942126575251	0.003058209062206196
35	0.06852217505213938	0.0027477140523019207
45	0.10136972840702037	0.0029463411322462733
55	0.13580014904435836	0.003236556956726148
65	0.23302006483634957	0.004300761633702617
75	0.49723136351806707	0.007126689218053932
85	1.4936212007514977	0.018168684748857324

Initial Energy Density Cumulant: 

2.5	0.09905661604474338	0.00897163105323615
7.5	0.040087056178940504	0.00600203471161768
15	0.03495257259786451	0.003553941745621502
25	0.020298195096085884	0.0029620789467301903
35	0.04166624067485886	0.002797908060134395
45	0.10362191024734353	0.003210274707613501
55	0.20901325117582636	0.00409121131782261
65	0.4297495868719953	0.006275006327358625
75	0.9417189002545688	0.01109568337105175
85	2.4791591133547306	0.02754926794986512

Flow Harmonic: 

2.5	0.11150821978133986	0.041108031304092414
7.5	0.17616645981407372	0.029170606738020518
15	0.2079536821637892	0.013488828041879244
25	0.17091448511989957	0.008812648429800791
35	0.15840511126947326	0.007998478577061185
45	0.13578205570971077	0.008620008937946991
55	0.12099009547054139	0.012961346721020348
65	0.003295853698532431	0.019203969511008466
75	0.034564628847011156	0.019610389095663573
85	1.7629651922864618	0.09887122787551153

Panel (14):

Eccentricity: 

2.5	0.05046140558395908	0.008774126356613156
7.5	0.07041150985751402	0.008122566108069619
15	0.07076651860976714	0.005947208775247661
25	0.045591307784847025	0.005472814149728255
35	0.021048826398280814	0.004996109653715148
45	0.04546518564621977	0.005578394449749721
55	0.13911594132814623	0.006314286017871938
65	0.39674368901384277	0.008534437890857524
75	1.0563640555984626	0.01392635061110303
85	3.0779703869313235	0.036397741320904335

Initial Energy Density Cumulant: 

2.5	0.04985230849100453	0.008167848502498097
7.5	0.062106068966417904	0.008027247640479384
15	0.102339603753007	0.0064992787466703695
25	0.13627229808306515	0.007175638625614555
35	0.12186986567824064	0.006973500476200734
45	0.08554267036303294	0.006382601776112044
55	0.05729868483940111	0.006360584139100532
65	0.09819989985505966	0.008084626292593253
75	0.3141103024658569	0.013504433261762741
85	1.2180385968151266	0.035491779993925894

Flow Harmonic: 

2.5	-0.005645582512453065	0.012854808225633715
7.5	-0.004141303136740278	0.012137311168350186
15	-0.032689202143473255	0.007454957998964608
25	-0.039026689296151745	0.007102013773368933
35	-0.1065403502798517	0.006567544655000909
45	-0.14500722772815816	0.006602739281982164
55	-0.1490800747895437	0.007811959504845711
65	0.004107504899101843	0.015127848321636552
75	2.7133750281465856	0.1005549825676058
85	9.333886890790815	0.3819663124822434

Panel (15):

Eccentricity: 

2.5	0.09360704038754561	0.008961576789871606
7.5	0.15875529298894997	0.009569828243780432
15	0.28023282966929575	0.008150640320769443
25	0.4482594640420801	0.009330433176414701
35	0.5476408807421954	0.008745280433609889
45	0.6324474416349369	0.009523820032172503
55	0.7418488232173465	0.009397956934493839
65	0.9793449240430561	0.011881630771498501
75	1.7155220275887855	0.018818576063467166
85	4.302595100614382	0.050721848452567636

Initial Energy Density Cumulant: 

2.5	0.12779300365838644	0.009741116815955157
7.5	0.23499503806699232	0.010554378110812154
15	0.3767971890479111	0.007764766700879124
25	0.4837399460754807	0.007810166205024175
35	0.5095916198483731	0.007391380837581288
45	0.5600153437407114	0.008580803380529413
55	0.597921081463843	0.009776578497382154
65	0.6885396509200855	0.010705034200586919
75	1.129562813758449	0.01889493659382059
85	2.6838802988580293	0.045352317959564035

Flow Harmonic: 

2.5	0.17620601764898425	0.04374008429038629
7.5	0.32581226919256223	0.03797629343145544
15	0.5383771638304787	0.024664395804556143
25	0.6327611994588889	0.02027097802924406
35	0.6463494421666215	0.019296838864824313
45	0.5827766470448389	0.01977374010922776
55	0.44822657453850917	0.027729283731578347
65	0.6690080174520012	0.0464908144505116
75	3.0662395648422884	0.12105284401293938
85	11.583160664929705	0.5201464591482512

Panel (16):

Eccentricity: 

2.5	0.09171476055690513	0.008922650469042087
7.5	0.1028919467673658	0.009167279090989355
15	0.1298139257508141	0.006913330429319932
25	0.15395848663730421	0.007336771188221054
35	0.18314483774952225	0.006199743640097476
45	0.3042930272916997	0.007573331216680719
55	0.4698322089347695	0.008363145270955307
65	0.8166201082325831	0.010957526159659867
75	1.566598685938345	0.017086166877026333
85	3.9277153057136536	0.044782091378111434

Initial Energy Density Cumulant: 

2.5	0.0934135135737894	0.008622589238636572
7.5	0.1108337789158968	0.009272014702892661
15	0.1716853628809215	0.007602865082561554
25	0.21511558721885396	0.008746262595468936
35	0.20942279897470434	0.007108843550875497
45	0.23777466138649905	0.007513161766616593
55	0.32031963244444	0.009390722777205932
65	0.6243701223050694	0.0171652955530526
75	1.290126217976032	0.04270572582785773
85	3.6293049977170955	0.1010817103610265

Flow Harmonic: 

2.5	-0.013617071202727492	0.051904073459903215
7.5	-0.02914253972954938	0.04012787184316092
15	0.0020493784623604972	0.02150092756634253
25	0.028677895051656674	0.017481678222720384
35	0.0891862407208964	0.017254049478946404
45	0.196042548370018	0.01904350871723039
55	0.5428548923619623	0.041545169554063906
65	1.9468789760043874	0.09115654662074783
75	5.477306942047755	0.1738548283732706
85	11.125036100967623	0.6308035783648653

Panel (17):

Eccentricity: 

2.5	0.018709157658070453	0.008600893752868481
7.5	0.0034429569491234244	0.007464666646488908
15	0.01583994476950778	0.005456851338251568
25	0.062256265380480034	0.00517499656939821
35	0.11783936145666526	0.005096939677303927
45	0.2199815597045933	0.0054679389725066875
55	0.35942071466843484	0.006074270739898123
65	0.6088301949328817	0.007327063135087923
75	1.1809297880185687	0.010379353056320659
85	2.617435637195227	0.022863643993249236

Initial Energy Density Cumulant: 

2.5	0.015252884195038691	0.008145219406772186
7.5	0.002627991030737274	0.007360548827789727
15	0.023386698133022805	0.00537923047144055
25	0.07335183052551338	0.005303531458306176
35	0.11909087525304972	0.005065203588539709
45	0.18576438879055898	0.005148991422615823
55	0.23015222575890015	0.0052756696478946305
65	0.2700953800354489	0.006614839757258758
75	0.28325908762273583	0.011172224457420875
85	0.4183075304434046	0.02949544861592686

Flow Harmonic: 

2.5	-0.02766339418988334	0.01177059242601299
7.5	-0.058495251792705344	0.010729647593356794
15	-0.08222234427043262	0.0069782997781538516
25	-0.10922306259539116	0.006903327446893293
35	-0.10869131103032266	0.006421059597628104
45	-0.10943409666179703	0.006378533269722695
55	-0.11910412752898458	0.006690245167935139
65	-0.08212625684454218	0.008277902910961843
75	0.018047095753599637	0.02682983420753625
85	0.527111131343537	0.13606925730403485

Panel (18):

Eccentricity: 

2.5	0.08768893681404531	0.008954270105661773
7.5	0.12375249146775431	0.009137169669479025
15	0.15756058288404587	0.0070966385124047295
25	0.21436405182001872	0.007802618184604028
35	0.2756839075971972	0.007374982927369629
45	0.43778234630855634	0.008739669831422032
55	0.6727501854068669	0.009672116468798888
65	1.0910316304216494	0.012067290631724204
75	1.9575293257932234	0.017138106073921366
85	4.235282839599863	0.04089511832065823

Initial Energy Density Cumulant: 

2.5	0.08332087251932639	0.008589467892476506
7.5	0.13475407445233167	0.00932962904775231
15	0.19240271313196644	0.007816953633301907
25	0.2772557670207207	0.009204244315063436
35	0.27617939955195103	0.008113957317503289
45	0.263497625716971	0.008020399333973261
55	0.21585734219218963	0.008195100327871001
65	0.1054818155551197	0.011082899554945446
75	-0.23296750851628817	0.019917407304300618
85	-1.135932734168421	0.04674959527770606

Flow Harmonic: 

2.5	-0.03719860088259438	0.027452917946187438
7.5	-0.048845819016768134	0.022604231089749825
15	-0.11829107734816512	0.013865582408403162
25	-0.1494232193096084	0.01242901977593031
35	-0.1557832575689671	0.011633326262967036
45	-0.1748995674224363	0.012110909096490836
55	-0.1328205251277633	0.015196105002140636
65	-0.052857852951638064	0.029829418505930076
75	-0.11820651828306614	0.10452891179270747
85	0.8080759179526235	0.4101279413074177

Panel (19):

Eccentricity: 

2.5	0.06565037142567035	0.006979357897473353
7.5	0.11293677551216635	0.006241729860498295
15	0.28348967590368546	0.004819066512863982
25	0.48285032163369707	0.004545773955323434
35	0.6367682674819793	0.004086202225501331
45	0.7758259182466719	0.004353022601653158
55	0.9180114035722785	0.004599019530279494
65	1.128488583418817	0.005801040600118127
75	1.5945851850904145	0.00926263690949009
85	3.0132340797145005	0.023499463586240023

Initial Energy Density Cumulant: 

2.5	0.08112350781508	0.006829193401560272
7.5	0.14720649044617223	0.006232355773050335
15	0.24861248022777485	0.004662212135582974
25	0.3643147479764483	0.004529723772466878
35	0.46576503044220424	0.0042024973876848585
45	0.5515193817190712	0.004197068276755644
55	0.6318209899632996	0.004372192855687605
65	0.7226715834681848	0.005927547343739519
75	0.897323705405418	0.00998173403647842
85	1.5013706191833844	0.025926511864191953

Flow Harmonic: 

2.5	0.052424697477463866	0.017320947840573066
7.5	0.15851873356410834	0.015305817032335897
15	0.33737597866098074	0.009420747595959728
25	0.5237862703009476	0.008001364924180967
35	0.6296208172214159	0.007156136876139298
45	0.6714246526126302	0.00734799935213207
55	0.5838185078066265	0.009353546140140634
65	0.18549564666339083	0.01221046248975024
75	0.029876162258344656	0.026566914553851847
85	0.11472799000157193	0.11389730117522377

Panel (20):

Eccentricity: 

2.5	-0.018758886244719216	0.023887777464116
7.5	-0.0021368900152146904	0.012846309543867661
15	0.009093960731561533	0.007378703228329861
25	-0.0006366764470253734	0.006263646241800772
35	-0.0275034011040876	0.005848077464771445
45	-0.08853607291787143	0.006044051228616908
55	-0.20257512175159897	0.0066954489993905275
65	-0.4317599189878174	0.00824830859228915
75	-1.0839447141631087	0.013733986198065656
85	-3.234029265360017	0.039676491438757525

Initial Energy Density Cumulant: 

2.5	-0.018758886244719233	0.023887777464116
7.5	-0.002136890015214707	0.012846309543867661
15	0.009093960731561528	0.007378703228329861
25	-0.0006366764470253762	0.006263646241800772
35	-0.027503401104087607	0.005848077464771444
45	-0.08853607291787143	0.006044051228616908
55	-0.20257512175159903	0.0066954489993905275
65	-0.4317599189878174	0.00824830859228915
75	-1.0839447141631087	0.013733986198065656
85	-3.234029265360017	0.039676491438757525

Flow Harmonic: 

2.5	0.03452469289758465	0.026820597299638895
7.5	0.005680607975026718	0.01805984173867276
15	0.034094350243764955	0.009777379227585647
25	0.01472815968034158	0.008026439493025568
35	0.015025952598073622	0.007236570230966709
45	0.025707270320874904	0.0069671806414318025
55	0.0011769485387493753	0.007356907916134736
65	-0.021296249217303075	0.008608542880418988
75	-0.14962307070813954	0.019077821760107576
85	-0.3225428818170809	0.23114432540829338

Panel (21):

Eccentricity: 

2.5	-0.022387893930363525	0.013987424673510064
7.5	0.02296379810689043	0.009834917260399752
15	0.05011335891316151	0.00838786829119983
25	0.20779428372524325	0.006279394368985978
35	0.28056104800507997	0.005506606526472573
45	0.2741069921504097	0.005913077348531242
55	0.22645687055285815	0.006260764261704154
65	0.02972751251382663	0.00867025527263276
75	-0.5116485217666368	0.01504561084042285
85	-3.1551883658117594	0.05296546520817515

Initial Energy Density Cumulant: 

2.5	0.022662745800206288	0.011808084882101277
7.5	-0.006025276683525955	0.011669039855876298
15	-0.029599629367512068	0.006993644981834488
25	-0.07304049609599633	0.0063019146549454265
35	-0.09047626303666124	0.006328767017436533
45	-0.07189817706088344	0.0071015943825593186
55	0.026597746661739398	0.009703253784226392
65	0.49347999952446175	0.02392232010923879
75	1.6922303068870028	0.05420892553365035
85	6.584514096731194	0.17974517950285607

Flow Harmonic: 

2.5	0.04321025541204588	0.023332062082722003
7.5	0.023491841255720555	0.0270648315806954
15	0.035337283569913835	0.014765916558443198
25	0.011914118308738956	0.014050951437102275
35	0.042301884861945666	0.014206561717867976
45	0.11115411455796849	0.016205180097791483
55	0.2726477135161806	0.02037907570434209
65	0.46511832116263374	0.03270572034718525
75	0.12911366540815666	0.08613957525318253
85	1.5136304707414667	0.6504770206144852

Panel (22):

Eccentricity: 

2.5	-0.053009625542699064	0.016665262354549376
7.5	0.24088456381456802	0.009428555766320816
15	0.7231332798945102	0.005772331322199231
25	1.1284589218507926	0.004438003339203217
35	1.311698436039117	0.0037471266290125625
45	1.3855442744972775	0.00355236331810973
55	1.4268284417478996	0.003485544057559973
65	1.3663720949664615	0.004286507147027144
75	1.129835787506621	0.0071494629850990974
85	-0.2892096753444715	0.027194961571176506

Initial Energy Density Cumulant: 

2.5	0.028217553872366834	0.016679243218604926
7.5	-0.3094353755011535	0.009212289997575493
15	-0.5189943709838677	0.005840965254250851
25	-0.7055257465745717	0.005504271635456183
35	-0.820466686348323	0.00529131908577804
45	-0.8695220067015899	0.0053153120101310175
55	-0.9109501767449334	0.005517373987291058
65	-0.8534026872653642	0.006396040932476026
75	-0.5741759326732684	0.009260641722257512
85	0.8295425270766077	0.03055675981332492

Flow Harmonic: 

2.5	0.009835415010476157	0.021271919300687357
7.5	-0.3023006109643146	0.014115696103743676
15	-0.6527542143325297	0.008247970442262907
25	-1.017121762820893	0.006991900643450546
35	-1.2455094858976263	0.005815422599118889
45	-1.3598009997061329	0.005714324354832227
55	-1.3734349000053556	0.006303457720840115
65	-1.1875917478356255	0.00844711011317047
75	-0.29201394622124255	0.010516400207697044
85	0.5158143420681689	0.16292798832850128

Panel (23):

Eccentricity: 

2.5	-0.023567260708295457	0.01564425803801117
7.5	0.0040297344817766334	0.011661102120522772
15	-0.041521387919107394	0.008667885626981722
25	-0.11679079657799453	0.007944891239041199
35	-0.21544379019253584	0.007662182143537059
45	-0.3982546818790495	0.009394388094651079
55	-0.6446837406284315	0.010873947279841598
65	-1.1188683314418457	0.01497973577300793
75	-2.311116428470325	0.026360849788740603
85	-6.570969939196656	0.08542988449910172

Initial Energy Density Cumulant: 

2.5	0.004199497077961112	0.013159080856165125
7.5	0.01660261335034862	0.011274180350925544
15	0.02619350412621962	0.00820783910240697
25	0.056231719998660536	0.0081024694328492
35	0.06680408706842701	0.007537721189530334
45	0.05886171890262848	0.007593311119064563
55	-0.01187435932161055	0.00795340884226665
65	-0.20644606245741254	0.010910533636675204
75	-0.7652100478038408	0.019496221469702327
85	-2.812294385846456	0.0630123029502339

Flow Harmonic: 

2.5	0.006366777266220342	0.01989987577214721
7.5	-0.02549443346456636	0.018673689360757997
15	-0.09046998253742437	0.011065722311022768
25	-0.13183887450026216	0.01122064186367312
35	-0.1530657932254397	0.01018001049623261
45	-0.18035326563978143	0.010310611985019367
55	-0.19782850962815643	0.011633363895915587
65	-0.12824495248244147	0.0176191177038184
75	-0.021924034060010346	0.1179985350890096
85	-0.4098033030319187	0.8266395946063673

Panel (24):

Eccentricity: 

2.5	-0.024301607621423655	0.012170974302662438
7.5	-0.002167939294653739	0.007072355123541342
15	0.041016375636536116	0.0049766827655783625
25	0.08666803855608086	0.004540221485319922
35	0.10970473705631437	0.004392677825479987
45	0.08231530804815057	0.005091082592552399
55	0.004934258946482558	0.005878071045366233
65	-0.19975163225961054	0.008059442208302566
75	-0.8346607403644154	0.015437628483189194
85	-3.426324515900851	0.052208395116320576

Initial Energy Density Cumulant: 

2.5	0.022452952349234605	0.010259221970742702
7.5	-0.014988961512297777	0.006860157359798357
15	-0.014321247197059217	0.004676396615723871
25	-0.0399811002858246	0.004273199866087144
35	-0.08102450636331299	0.003991988835711109
45	-0.13078379493531075	0.004286447602705907
55	-0.19726991324350157	0.004776903921097445
65	-0.28729511587537937	0.006965002902871459
75	-0.40361018059218806	0.013839041453887115
85	-0.6931080927844441	0.05075609936409488

Flow Harmonic: 

2.5	0.028598585491785757	0.013304921308807944
7.5	-0.008204045690446414	0.011313235378744329
15	-0.04314413352435237	0.0065591209231704
25	-0.08203487965870956	0.006279652412706053
35	-0.1494468694335109	0.005990902812973941
45	-0.19979335449675703	0.00618184904695765
55	-0.22639148518958568	0.006815583830039015
65	-0.21384829914182346	0.008599336281276918
75	0.06471546715383249	0.03120278261916145
85	0.6938478209154699	0.3658620661329079

Panel (25):

Eccentricity: 

2.5	-0.05407375424937742	0.013518013839654331
7.5	-0.04611299863852366	0.01114663465631118
15	-0.068451640786127	0.009507154020756086
25	-0.10192519675612212	0.011004174009768814
35	-0.09506096628213635	0.010081522331631006
45	-0.14433468793284726	0.012579427480804225
55	-0.22961680664592618	0.012682388523864238
65	-0.5418580705799038	0.01771742919718458
75	-1.6033741534484836	0.0331735080247416
85	-6.688674070975339	0.12037570101407916

Initial Energy Density Cumulant: 

2.5	0.0725506728937554	0.014020078022996882
7.5	0.06614680508827357	0.012363902428793361
15	0.06911975974962054	0.009455154845130268
25	0.0500818667826746	0.009121113162276014
35	0.055958933441777485	0.008846876173203625
45	0.1795497356039763	0.012931721422439441
55	0.42163317577759113	0.020354229828303125
65	0.9294850115478829	0.031622062359648075
75	2.558054471499901	0.0683239189108666
85	8.836092241157145	0.22665222425658818

Flow Harmonic: 

2.5	0.11927349869659111	0.09888441698290008
7.5	0.2494560385027342	0.08990484932926263
15	0.25293578345538575	0.05870119644973713
25	0.18526601499143264	0.03672795920982666
35	0.13825893752290477	0.032742697198902035
45	0.11362161141780094	0.03520605075279004
55	0.22296658916459342	0.05718285684234687
65	0.4163811862338675	0.12191134751281305
75	1.0499614338865944	0.18840602540598544
85	7.032478144603836	1.1946227595155783

Panel (26):

Eccentricity: 

2.5	-0.02846367467356849	0.01145413580281676
7.5	-0.00006191684235929612	0.010045097091635313
15	0.02123394853935942	0.00796300043657753
25	0.05761641307245033	0.00846991261537055
35	0.09660306248190713	0.007989089311870283
45	0.09897827189872178	0.009589394999030759
55	0.07115335537215643	0.009736372783865558
65	-0.12657442847039638	0.013320085100925793
75	-0.98497477436785	0.02633402834664663
85	-5.238497847188636	0.09690480251830931

Initial Energy Density Cumulant: 

2.5	0.03499544775152538	0.01135649765556071
7.5	-0.0051211679431750565	0.010214813523020965
15	-0.02589392510767336	0.007569215926154787
25	-0.08223136647721363	0.0071928123076319
35	-0.13672013403001407	0.006791902217565284
45	-0.15554161529843247	0.007899973258283118
55	-0.17813444498809425	0.008622425172757877
65	-0.11688340956687521	0.010354987264181137
75	0.3685231127921121	0.022909774208168025
85	2.6787719447861926	0.080805968093689

Flow Harmonic: 

2.5	0.06707972182895848	0.028255526159909686
7.5	0.01889505984703911	0.022529597423724027
15	-0.05724214096906823	0.01577235770678481
25	-0.1159907266778689	0.013203222953192761
35	-0.16077929602535337	0.012064045461360539
45	-0.17642187049253544	0.011128535808404998
55	-0.15074798120354146	0.011633035928978151
65	0.04934915666572316	0.014965785845486659
75	0.3986279456435498	0.08723152942681596
85	5.41215255932471	0.9291108848639912

Panel (27):

Eccentricity: 

2.5	-0.05702256892574284	0.01187711470298985
7.5	0.0859190707202801	0.006038623027297588
15	0.2448350226135854	0.003707238568004124
25	0.4415228024500549	0.0031214245397739857
35	0.564458343739834	0.002706023116572634
45	0.6145708692743759	0.002686466570252972
55	0.636389130524659	0.0028475535200260032
65	0.5613587425702271	0.003986143936302653
75	0.287131158988015	0.008187477480240143
85	-1.2346810942504747	0.03264506302728152

Initial Energy Density Cumulant: 

2.5	0.03865848122435878	0.01400864669987314
7.5	-0.19567512551242197	0.0061080194388983666
15	-0.37520718303062345	0.0033990305366782213
25	-0.5156625410132961	0.0027420776014122706
35	-0.5774973841518184	0.0025625764027626856
45	-0.5873151882025581	0.002795434082961312
55	-0.5585385359385736	0.0032988136154722338
65	-0.41743505793825236	0.0048608805665965055
75	-0.0012033392029846413	0.009850143379300754
85	1.77151313605219	0.03623797115909433

Flow Harmonic: 

2.5	0.02206322583833231	0.022507611802418573
7.5	-0.2242346198037221	0.015662633680346465
15	-0.47123979724051784	0.007765410680621923
25	-0.6314643230959661	0.005536398662646464
35	-0.6707953392695798	0.00508279087746723
45	-0.6257337211290146	0.005396328165291504
55	-0.46307849710235954	0.006776528403100132
65	-0.08600170257326738	0.00709106889813325
75	0.11774228677896192	0.010448386593847961
85	0.7787872211153609	0.16104336062292557

Panel (28):

Eccentricity: 

2.5	-0.051765342808550614	0.014979203557215421
7.5	-0.06623868117637612	0.012327891708206007
15	-0.09928686098575414	0.010122410121954865
25	-0.18462032663964198	0.01118075797178438
35	-0.2984415990924741	0.010725886053168127
45	-0.5424505263049124	0.013749250223296016
55	-0.8690781834534408	0.015539116218526796
65	-1.4659294374952156	0.020363728419992674
75	-2.8387043170481046	0.033319573507628875
85	-7.814323983896609	0.10536380525234544

Initial Energy Density Cumulant: 

2.5	0.04722708029562054	0.0148570522942732
7.5	0.10044761404054478	0.012434575139310835
15	0.1666179203499939	0.010688534101462466
25	0.22931282028603125	0.010429028284459097
35	0.2256731527590898	0.010605827544544508
45	0.20663862842383032	0.012673900102359659
55	0.10332124910084715	0.017857609637754054
65	-0.2772544838097043	0.03488062487752618
75	-1.904075342463373	0.09516804655971299
85	-7.927373781510021	0.27206652433685724

Flow Harmonic: 

2.5	-0.06593567490752043	0.08101752358647887
7.5	-0.14348220020667787	0.06372944394320548
15	-0.15470397815846387	0.03671749680037378
25	-0.23094940194117508	0.029984320249249848
35	-0.17371965223625196	0.030242842518764673
45	-0.23988777474807033	0.03484439249381226
55	-0.08168361676567903	0.061705033346864405
65	0.10833744993338351	0.11004151927913836
75	-0.09239894948316991	0.2149568750687307
85	1.2353047885844306	1.1482047519986964

Panel (29):

Eccentricity: 

2.5	-0.02902695629658314	0.01120824447259748
7.5	-0.010419658638238445	0.0075647037112089345
15	-0.04123977945447362	0.00642279058210056
25	-0.0594994012997184	0.006078650178862765
35	-0.10545852371362448	0.0057337569119163155
45	-0.21084506554480337	0.00681740129506297
55	-0.3239673551478362	0.00772431469722477
65	-0.5939877540033809	0.010801652732656741
75	-1.296717234081952	0.019640355491582447
85	-4.292081162580709	0.06535074418101214

Initial Energy Density Cumulant: 

2.5	0.06282539014735972	0.010969009346345066
7.5	0.03893997128849251	0.008216194159576523
15	0.08670640677192865	0.005890505693416647
25	0.10765692237498999	0.005295042550681332
35	0.15783501596718477	0.005319502891114489
45	0.2551667881283623	0.006707898637735093
55	0.4197675179402481	0.009492274135206376
65	0.8226480590454766	0.018821768452545184
75	1.7750061107324135	0.04460686989652624
85	5.665808805529635	0.1424021638742394

Flow Harmonic: 

2.5	0.059617785807667995	0.05021780801450783
7.5	0.1275056949860961	0.04208468321241608
15	0.16597146072374305	0.02328206499869076
25	0.16827926473257604	0.017671177159814495
35	0.18735318108129229	0.01731852759027745
45	0.19962006710172028	0.018511963972232506
55	0.19513558996627806	0.0336072257376419
65	-0.005675839286908931	0.05204369731164099
75	-0.06259463715089009	0.06490316969470579
85	0.46206329683685843	0.472791678230966

Panel (30):

Eccentricity: 

2.5	-0.08366738439501496	0.016284015784660245
7.5	-0.17925216010427142	0.016526996667850992
15	-0.40834122638402054	0.01491523252943463
25	-0.7961529776923603	0.019595259170152115
35	-1.085293964154191	0.0168847088754305
45	-1.4387175324233858	0.021864220326274195
55	-1.8698552406290032	0.022728262892475308
65	-2.6583118547526694	0.032304659671253975
75	-4.782864766624867	0.05866087941661514
85	-13.469799800818421	0.20691699395871324

Initial Energy Density Cumulant: 

2.5	0.02158270543922742	0.016149680981265107
7.5	0.0484564897410338	0.017107089919261336
15	0.14611395129611607	0.01612669227582545
25	0.35355191039867184	0.017368869571776243
35	0.6298903423971196	0.015364563810792027
45	0.8767746205222431	0.015665794323677446
55	1.0443196002712063	0.016222213130340092
65	1.1891947898993187	0.02427330512080056
75	1.6590965129405009	0.04346244417271759
85	3.8654330683230533	0.15186357000069092

Flow Harmonic: 

2.5	0.029137159642833838	0.07420687457008575
7.5	0.17219308072987755	0.059299992221175254
15	0.40839134658656473	0.03960699270683709
25	0.7340676225141435	0.03240907786370699
35	0.8669795046182392	0.027922443902823075
45	0.945813644866766	0.028321141073968305
55	0.6143925248516892	0.04127398875261468
65	-0.1508360849574244	0.10627230932426253
75	0.057340966366290956	0.38363666824858067
85	3.2030076501917324	3.554419287657882

Panel (31):

Eccentricity: 

2.5	-0.04976864930671053	0.01801974852863957
7.5	-0.06202736266893453	0.01665078828885673
15	-0.14622277677607373	0.015298846455740589
25	-0.27163120240654554	0.018388955711858827
35	-0.3920389749927599	0.01741941742778968
45	-0.6532703904421755	0.021091435433172916
55	-1.0262643197617238	0.02317907824959901
65	-1.8147371793726426	0.031742147255864016
75	-3.924632922560751	0.055606370752980326
85	-11.981334535149786	0.18809298096370183

Initial Energy Density Cumulant: 

2.5	-0.02700732542533125	0.01723900439975498
7.5	-0.03951766354653189	0.018626156035628682
15	-0.10022412979981889	0.016302738896855466
25	-0.035712211752311575	0.017560768975401687
35	0.07200946565271853	0.016842873155349367
45	0.25338232735174093	0.01650375492008954
55	0.2813452327440114	0.015501323560025782
65	0.1679207808587632	0.018753608749998395
75	-0.2745477088209243	0.029958108386506577
85	-1.508894489831201	0.09684946702960974

Flow Harmonic: 

2.5	0.013242968160018655	0.04539595016246105
7.5	-0.1123457110158102	0.039153530507614456
15	-0.148545622911449	0.02514193629280599
25	-0.3052584072915515	0.024419718642523913
35	-0.24218037067213818	0.020599659935600097
45	-0.24953051441169982	0.020741626850658425
55	-0.22120725992231635	0.023420322504889502
65	-0.04113806823548175	0.046678149162302854
75	-0.14834331551634083	0.33832235915500536
85	3.2476981574668518	2.8296621907890707

Panel (32):

Eccentricity: 

2.5	-0.03476112638952312	0.009790052819845059
7.5	-0.02884056878307822	0.007247244705850007
15	-0.0958813754795309	0.006201124872391197
25	-0.1379030373377178	0.0061892387937568655
35	-0.18218610655861142	0.005743431972129671
45	-0.29708543701954687	0.00776201806852548
55	-0.4648781778002916	0.009037027867974003
65	-0.8521229898616968	0.01322480530685871
75	-1.855259066849578	0.0251923474350582
85	-6.026378487429425	0.08893045937091557

Initial Energy Density Cumulant: 

2.5	0.03458774642000866	0.0077943174124123415
7.5	0.039555741410193204	0.006924053785759966
15	0.07420505261388317	0.005585486337253915
25	0.08286792240756452	0.005768823191142823
35	0.09231319419863823	0.005482431889288316
45	0.11177746274216406	0.006114641890586818
55	0.14778940109189062	0.007056274620428545
65	0.3106685478995797	0.012258914231833735
75	0.6895926645484329	0.028976609525349008
85	2.646020131692748	0.09481765119139926

Flow Harmonic: 

2.5	0.019673293964951852	0.020960867312487787
7.5	0.016550396513782952	0.02002541045718931
15	0.03432989695596893	0.011483160135026349
25	0.09253278459160642	0.010901542601220253
35	0.1091525832615434	0.010415907645197751
45	0.1664496768096645	0.01050042858270803
55	0.20960721238991445	0.01373022924649254
65	0.18842690024845724	0.023991729382331316
75	0.4491909688957163	0.09674755863754757
85	3.066631808165772	0.7166475101052844

Panel (33):

Eccentricity: 

2.5	-0.015450044786388142	0.011795970781680562
7.5	0.014037757865973667	0.00837927164224177
15	0.009677856034135422	0.006394768724702561
25	-0.027445034887236357	0.006309045940812519
35	-0.0977522285876861	0.006550293304572123
45	-0.2307199332064291	0.007788346559380296
55	-0.41818443047157666	0.009096961601868103
65	-0.7651351674609201	0.011850865784857579
75	-1.66526540367747	0.02015456111589892
85	-4.773299827283125	0.06130281580872527

Initial Energy Density Cumulant: 

2.5	0.018080036193133083	0.010659352765319284
7.5	0.01746800206687955	0.00841387807583508
15	0.04679357409309649	0.0059279526904128755
25	0.07947901360145378	0.0057240365900426545
35	0.09544154117309346	0.0057831219464084946
45	0.10937247573777566	0.006406722242875895
55	0.07553525833037776	0.007460796633722832
65	-0.04959182016485226	0.011280746311773615
75	-0.5561589626835197	0.02131310082435728
85	-2.1907953721767326	0.06531744228810579

Flow Harmonic: 

2.5	-0.006378374191432687	0.025325274041980202
7.5	-0.06046903833879929	0.02229120161560764
15	-0.07705793207197682	0.01326909669085101
25	-0.11350236982554504	0.011554026663855028
35	-0.09948223827218627	0.011072187852100837
45	-0.09858987864745034	0.011380509163601135
55	-0.09618494687500821	0.013243630447985823
65	-0.04030868630483767	0.0164315618547203
75	-0.02017496034931354	0.033879062859043775
85	0.42608494391812285	0.3386776442925274

==> anc/package/MultiharmonicCumulants_v2_0.m <==
(* ::Package:: *)

(*  
MultiharmonicCumulants_v2_0.m

Author: Seyed Farid Taghavi
Date: April 2, 2021

The package is prepared by Mathematica 12.0 to generate all possible multiharmonic cumulants applicable in heavy-ion physics by employing the generating function method.
The package contains the following functions:
	1. c,
	2. cCorr,
	3. cQvec,
	4. cMean,
	5. cTable,
	6. ncQvec,
	7. ncMean,
	8. ncCorr,
	9. Nsigma2,
	10. Nsigma2Mean,
	11. Nsigma2Qvec,
	12. Nsigma2P.
	
To run, save the package together with a Mathematica notebook (example.nb for instance) in the same folder. By running the following lines in the notebook, the functions in the package are accessible:

	SetDirectory[NotebookDirectory[]];
	<<MultiharmonicCumulants_v2_0.m

As an example:
	
	in[]:= cCorr[{3, 1, 1, 1}, {4, 5, -6}, {3, 4, 5, 6}, corr]
	out[]= -corr[-3, 3] (corr[-6, -3, 4, 5] + corr[-5, -4, 3, 6]) + 1/2 (corr[-6, -3, -3, 3, 4, 5] + corr[-5, -4, -3, 3, 3, 6])	
	
An explanation for each function can be obtained by adding a "?" at the beginning of the function's name. For instance,

	?cQvec	
	
returns
	
	cQvec[cumulant_order_list , phase_list, harmonic_list , multiplicity_symbole , Q-vector_symbol]: cumulant written in terms of Q-vectors.
*)


BeginPackage["MultiharmonicCumulants`"]


Unprotect[
	c,
	cCorr,
	cQvec,
	cMean,
	cTable,
	ncQvec,
	ncMean,
	ncCorr,
	Nsigma2,
	Nsigma2Mean,
	Nsigma2Qvec,
	Nsigma2P
]


ClearAll[
	c,
	cCorr,
	cQvec,
	cMean,
	cTable,
	ncQvec,
	ncMean,
	ncCorr,
	Nsigma2,
	Nsigma2Mean,
	Nsigma2Qvec,
	Nsigma2P
]


c::usage=     
   "c[ cumulant_order_list, phase_list , harmonic_list , flow_amplitude_symbole , flow_phase_symbol]: cumulant written in terms of symbolic moments "
cCorr::usage=     
   "cCorr[ cumulant_order_list, phase_list , harmonic_list ]: cumulant written in terms of symbolic correlations OR cCorr[ cumulant_order_list, phase_list , harmonic_list , correlation_symbol]: cumulant written in terms of correlations"
cQvec::usage=
	"cQvec[ cumulant_order_list, phase_list , harmonic_list , multiplicity_symbole , Q-vector_symbol]: cumulant written in terms of Q-vectors "
cMean::usage= 
	   "cMean[ cumulant_order_list, phase_list , harmonic_list , flow_amplitude_symbole , flow_phase_symbol]: cumulant written in terms of Mean[...]"
cTable::usage=     
   "cTable[ harmonic_list , maximum_order , flow_amplitude_symbole , flow_phase_symbol] OR cTable[ harmonic_list , minimum_order , maximum_order , flow_amplitude_symbole , flow_phase_symbol]: table of all cumulants written in terms of symbolic moments"
ncQvec::usage=
	"ncQvec[ cumulant_order_list, phase_list , harmonic_list , multiplicity_symbole , Q-vector_symbol]: normalized version of cQvec"
ncMean::usage=
	"cMean[ cumulant_order_list, phase_list , harmonic_list , flow_amplitude_symbole , flow_phase_symbol]: normalized version of cMean"
ncCorr::usage=   
	"ncCorr[ cumulant_order_list, phase_list , harmonic_list , correlation_symbol]: normalized version of ncCorr"
Nsigma2::usage=
	"Nsigma2[ any function of corr[a1,...,an] ]: the statistica error of any function of correlations written in terms of symbolic correlators."
Nsigma2Mean::usage=
	"Nsigma2[ any function of corr[a1,...,an] , flow_amplitude_symbole , flow_phase_symbol]: similar to Nsigma2 witten in terms of Mean[...]"
Nsigma2Qvec::usage=
	"Nsigma2[ any function of corr[a1,...,an] , multiplicity_symbole , Q-vector_symbol]: similar to Nsigma2 witten in terms Q-vectors"
Nsigma2P::usage=
	"Nsigma2P[ any function of corr[a1,...,an] ]: similar to Nsigma2 with a direct algorithm explained in the appendix of Ref. [arXiv: 2005.04742]"


Begin["`Private`"]


(* Useful Functions For Generating Cumulant*)

integrateFunc[term_]:=Module[{output,faze,Dfaze,fazeAlpha,fazeBeta,coeff}, 
	(* ====================================================================
	We use a simple substitution instead of integrating to increas the computation speed. 
	==============================================================================*)
	faze=Exponent[term,E];
	Dfaze=D[faze,fi];
	If[faze==0 || Dfaze==0,
	Return[2\[Pi] term];
	Exit[];
	];
	coeff=term/E^faze//Simplify;
	fazeAlpha=(Dfaze)/.{fi->0};
	fazeBeta=faze/.{fi->0};
	output=coeff ((E^fazeBeta (-1+E^(2 \[Pi] fazeAlpha)))/fazeAlpha)//Simplify
]
reduceToAverage[term_,rList_,fazList_]:=Module[{fazExpList,rExpList,output},
	fazExpList=Exponent[term,fazList];
	rExpList=Exponent[term,rList];
	output=term/((Times@@(fazList^fazExpList))(Times@@(rList^rExpList))) av[rExpList,fazExpList]//Simplify;
	Return[output]
]
NonvanishingCombination[nList_,minord_,maxord_]:=Module[{pList={},qList={},p,q,output={},outout={},appendList={},negativeCheck={}}, 
	(* =======================================
	Finding all non-vanishing combinations
	from order min to order max.
	======================================*)
	pList=Tuples[Range[0,maxord],nList//Length];
	qList=pList;
	Do[
		If[Plus@@pList[[ip]]==0 || Plus@@qList[[iq]]==0,Continue[]];
		If[(Plus@@pList[[ip]])+( Plus@@qList[[iq]])>maxord,Continue[]];
		If[(Plus@@pList[[ip]])+( Plus@@qList[[iq]])<minord,Continue[]];
		If[AnyTrue[pList[[ip]]+qList[[iq]],(#1==0)&],Continue[]];
		If[Plus@@(nList(pList[[ip]]-qList[[iq]]))==0,
			appendList=(pList[[ip]]+qList[[iq]])~Join~Flatten[{Drop[nList(pList[[ip]]-qList[[iq]]),1]}];
			negativeCheck=(pList[[ip]]+qList[[iq]])~Join~(-Flatten[{Drop[nList(pList[[ip]]-qList[[iq]]),1]}]);
			If[((Position[output,negativeCheck])//Length)!=0,Continue[]];
			output=Append[output,appendList];
		];
	,{ip,1,pList//Length},{iq,1,qList//Length}];
	outout=Sort[DeleteDuplicates[output],(Sum[#1[[ii]],{ii,1,nList//Length}]<=Sum[#2[[ii]],{ii,1,nList//Length}])&];
Return[outout]
]
sortingFunc[term_]:=Module[{output,out1,toList,mom},
	(* ==========================================================
	This function sorts the output moments, from the higherst rank 
	moment to lower ranks. 
	============================================================*)
	ClearAttributes[Times,Orderless];
	out1=(term/.{\[LeftAngleBracket]Cos[A_.] B_.\[RightAngleBracket]:> \[LeftAngleBracket]B Cos[A] //Simplify\[RightAngleBracket]});
	ClearAttributes[Plus,Orderless];
	toList=List@@out1;
	If[(toList//Length)==1,
		output=ToString[out1,StandardForm];
	,
		output=ToString[((Plus@@(Sort[toList,(Exponent[(#1/.{\[LeftAngleBracket]xx_\[RightAngleBracket]:>mom}),mom]<=Exponent[(#2/.{\[LeftAngleBracket]xx_\[RightAngleBracket]:>mom}),mom])&]))),StandardForm];
	];
	SetAttributes[Plus,Orderless];
	SetAttributes[Times,Orderless];
	Return[output]
]
averageToNice[rExpList_,fazExpList_,HarmonicList_,AmpSymbol_,phaseSymbol_]:=Module[{output,amp,\[CapitalDelta]},
	(*The following is just cosmetic*)
	amp=Product[Subscript[AmpSymbol, HarmonicList[[i]]]^rExpList[[i]],{i,1,HarmonicList//Length}];
	\[CapitalDelta]=Sum[fazExpList[[i]](Subscript[phaseSymbol, HarmonicList[[i+1]]]-Subscript[phaseSymbol, HarmonicList[[1]]]),{i,1,fazExpList//Length}]//Simplify;
	(*The above is just cosmetic*)
	output= AngleBracket[Cos[\[CapitalDelta]//Expand] amp ]//Simplify;
Return[output]
]
averageToCorrlation[mList_,delList_,nlist_,symb_]:=Module[{output={},out1={},extras,secondAndHigherHarmonics={},SeriesRange,firstHarmonic,numberOfHarmonics,finalHarmonics},
	numberOfHarmonics=nlist//Length;
	firstHarmonic=Table[-Sign[Plus@@delList]nlist[[1]],{i1,1,Abs[Plus@@delList]/nlist[[1]]}];
	Do[
		secondAndHigherHarmonics=Append[secondAndHigherHarmonics,Table[Sign[delList[[i1]]]nlist[[i1+1]],{i2,1,Abs[delList[[i1]]]/nlist[[i1+1]]}]];
	,{i1,1,numberOfHarmonics-1}];
	out1={firstHarmonic}~Join~secondAndHigherHarmonics;
	Do[
		finalHarmonics=mList[[i3]]-(out1[[i3]]//Length);
	If[finalHarmonics==0,
		output=Append[output,out1[[i3]]];
	,
		extras=(Table[{-nlist[[i3]],nlist[[i3]]},{i4,1,finalHarmonics/2}]//Flatten);
		out1[[i3]]=out1[[i3]]~Join~extras;
		output=Append[output,out1[[i3]]];
		Clear[extras];
	]
	,{i3,1,mList//Length}];
	SeriesRange=Sort[Flatten[output],#1<=#2&];
	(*output=symb[Sequence@@SeriesRange//Evaluate];*)
	(* We only keep the real part of the averages. However, correlators are are complex functions. So we need to keep only the real part*)
	output=(symb[Sequence@@SeriesRange//Evaluate]+symb[Sequence@@(Sort@(-SeriesRange))//Evaluate])/2;
	Return[output]
]

averageToNiceCorr[mList_,delList_,nlist_]:=Module[{output={},out1={},extras,secondAndHigherHarmonics={},SeriesRange,firstHarmonic,numberOfHarmonics,finalHarmonics},
	numberOfHarmonics=nlist//Length;
	firstHarmonic=Table[-Sign[Plus@@delList]nlist[[1]],{i1,1,Abs[Plus@@delList]/nlist[[1]]}];
	Do[
		secondAndHigherHarmonics=Append[secondAndHigherHarmonics,Table[Sign[delList[[i1]]]nlist[[i1+1]],{i2,1,Abs[delList[[i1]]]/nlist[[i1+1]]}]];
	,{i1,1,numberOfHarmonics-1}];
	out1={firstHarmonic}~Join~secondAndHigherHarmonics;
	Do[
		finalHarmonics=mList[[i3]]-(out1[[i3]]//Length);
	If[finalHarmonics==0,
		output=Append[output,out1[[i3]]];
	,
		extras=(Table[{-nlist[[i3]],nlist[[i3]]},{i4,1,finalHarmonics/2}]//Flatten);
		out1[[i3]]=out1[[i3]]~Join~extras;
		output=Append[output,out1[[i3]]];
		Clear[extras];
	]
	,{i3,1,mList//Length}];
	SeriesRange=Sort[Flatten[output],#1<=#2&];
	(*output=symb[Sequence@@SeriesRange//Evaluate];*)
	(* We only keep the real part of the averages. However, correlators are are complex functions. So we need to keep only the real part*)
	output=(AngleBracket[Subscript[AngleBracket[SeriesRange//Length],Sequence@@SeriesRange//Evaluate]]+AngleBracket[Subscript[AngleBracket[SeriesRange//Length],Sequence@@(Sort@(-SeriesRange))//Evaluate]])/2;
	Return[output]
]

(* correlations in terms of Q-vectors  *)
corrQ[nList2_,M_,Q_]:=Module[{output2,num,denom,NK,NKP,n,replaceList1,replaceList2}, 
	(* ===================================================================================
	 This function is written to find the correlations in terms of Q-vectors based on the algorithm explained in paper [arXiv: 1312.3572]. 
	 =========================================================================================*)
	NK[nListP_]:=Module[{output=0,nList,clist,reducedNList,k,q,m,nn},
		nList=Table[nn[i],{i,1,nListP//Length}];
		m=nList//Length;
		reducedNList=Drop[nList,-1];
		clist=Subsets[reducedNList];
		Do[
			k=clist[[cInd]]//Length;
			q=Plus@@Complement[nList,clist[[cInd]]];
			output+=(-1)^(m-k-1) (m-k-1)!NKP[clist[[cInd]]] Q[{q},m-k];
		,{cInd,1,clist//Length}];
		nn[i_]:=nListP[[i]]; 
		(* =======================================================================================
		This numerator function does not work properly if we set the list as we want. So here we first start
		 with nn[1],nn[2],... list and finally substitute the actual nList in the result
		 ======================================================================================= *)
		Return[output];
	];
	NKP[l_]:=Piecewise[{{1,(l//Length)==0},{Q[l,1],(l//Length)==1},{NK[l],True}}];
	num=NK[nList2];
	denom=(NK[Table[0,{i,1,nList2//Length}]])(*/.{Q[m_,n_]\[RuleDelayed]M}*);
	replaceList1={Q[n_,m_]:>Q[n]};replaceList2={Q[n_]/;((n//Length)==1 && n[[1]]==0):>M};
	output2=(num/denom)/.replaceList1/.replaceList2/.{Q[l_]:>Q[l[[1]]]}; (* Since we ignored the weight Subscript[w, k] the second index in Q[n,m] is not needed and also Q[{0}]=M. We can simply consider weights later if it is needed. *)
	Return[output2//Simplify]
]
averageToMean[rExpList_,fazExpList_,HarmonicList_,AmpSymbol_,phaseSymbol_]:=Module[{output,amp,\[CapitalDelta]},
	(*The following is just cosmetic*)
	amp=Product[AmpSymbol[HarmonicList[[i]]]^rExpList[[i]],{i,1,HarmonicList//Length}];
	\[CapitalDelta]=Sum[fazExpList[[i]](phaseSymbol[HarmonicList[[i+1]]]-phaseSymbol[HarmonicList[[1]]]),{i,1,fazExpList//Length}]//Simplify;
	(*The above is just cosmetic*)
	output=Mean[amp Cos[\[CapitalDelta]]];
Return[output]
]


(* Mathematica Error Messages *)

harmonicOrder::argerr = "Harmonic list should be in strictly ascending order.";
alphaListSize::argerr = "The phase list size should be one unit less than harmonic list size.";
orderListSize::argerr = "The cumulant order list size should be equal to the harmonic list size.";
correlationSum::argerr = "The total sum of the correlation list elements should be zero.";


(* Generating Cumulants  *)

cRaw[MAmplitureList_,m\[Delta]List_,HarmonicList_,avSymb_]:=Module[{output,w1,w2,w3,w4,w5,w6,SeriesRange,generatingFuc,gExponent,coeff,fazList,\[Delta]kList,\[Delta]List,kList,rList,avZeroList1,avZeroList2},
(*   =====================================================================\[Equal]     *)
(*                                Errors                                        *)
	If[!OrderedQ[HarmonicList,(#1<#2)&] && ((HarmonicList)//Length)!=1,
		Message[harmonicOrder::argerr,1];
		Return[Null];
	];
	If[((MAmplitureList//Length)!=(HarmonicList//Length)),
		Message[orderListSize::argerr,1];
		Return[Null];
	];
	If[((m\[Delta]List//Length)+1!=(HarmonicList//Length)),
		Message[alphaListSize::argerr,1];
		Return[Null];
	];
(*   =====================================================================\[Equal]     *)
(*                     Preparing the initiation lists                           *)	
	kList=Table[ki[ii],{ii,1,MAmplitureList//Length}];
	\[Delta]kList=Table[\[Delta]ki[ii],{ii,1,(m\[Delta]List//Length)}]; 
	rList=Table[ri[ii],{ii,1,MAmplitureList//Length}];
	\[Delta]List=Table[\[Delta]i[ii],{ii,1,m\[Delta]List//Length}];
	fazList=Table[faz[ii],{ii,1,m\[Delta]List//Length}];
(*===============*)
	generatingFuc[kList_,\[Delta]kList_]:=Exp[I (rList[[1]] kList[[1]] Cos[HarmonicList[[1]] fi]+Sum[rList[[ii+1]] kList[[ii+1]]  Cos[HarmonicList[[ii+1]](fi+\[Delta]List[[ii]]-\[Delta]kList[[ii]])],{ii,1,m\[Delta]List//Length}])];
	SeriesRange=Table[{kList[[ii]],0,MAmplitureList[[ii]]},{ii,1,MAmplitureList//Length}];
	w1=((((Series[generatingFuc[kList,\[Delta]kList],Sequence@@SeriesRange//Evaluate])//Normal)//TrigReduce)/.{Cos[\[Alpha]_]:>(E^(I \[Alpha])+E^(-I \[Alpha]))/2}/.{Sin[\[Alpha]_]:>(E^(I \[Alpha])-E^(-I \[Alpha]))/(2I)})//Expand;
	w2=DeleteCases[Table[integrateFunc[w1[[i]]],{i,1,w1//Length}],0];
	w3=w2/.Table[\[Delta]i[ii]->Log[faz[ii]]/I,{ii,1,5}]//Simplify;
	avZeroList1=Table[0,{ii,1,MAmplitureList//Length}];
	avZeroList2=Table[0,{ii,1,m\[Delta]List//Length}];
	w4=(Plus@@Table[reduceToAverage[w3[[i]],rList,fazList(*,HarmonicList,v,\[Psi]*)],{i,1,w3//Length}])/.{av[avZeroList1,avZeroList2]->1};
	w5=SeriesCoefficient[Log[w4],Sequence@@SeriesRange//Evaluate];
(*  ==================\[Equal]  *)
	If[(m\[Delta]List//Length)==0,
		w6=w5;
	,
		w6=FourierCoefficient[w5,\[Delta]kList,-m\[Delta]List];
	];
	If[w6==0,
		Return[w6];
		Exit[];
	];
	coeff=D[w6,av[MAmplitureList,m\[Delta]List]];
	output=((w6/coeff)/.{av[a__]:>avSymb[a]})//Expand;
	Return[output]
]
c[MAmplitureList_,m\[Delta]List_,HarmonicList_,AmpSymbol_,phaseSymbol_]:=(cRaw[MAmplitureList,m\[Delta]List,HarmonicList,av]/.{av[a_,b_]:>averageToNice[a,b,HarmonicList,AmpSymbol,phaseSymbol]})//sortingFunc
cCorr[MAmplitureList_,m\[Delta]List_,HarmonicList_,corrSymb_]:=cRaw[MAmplitureList,m\[Delta]List,HarmonicList,av]/.{av[a_,b_]:>averageToCorrlation[a,b,HarmonicList,corrSymb]}
cCorr[MAmplitureList_,m\[Delta]List_,HarmonicList_]:=cRaw[MAmplitureList,m\[Delta]List,HarmonicList,av]/.{av[a_,b_]:>averageToNiceCorr[a,b,HarmonicList]}

cQvec[MAmplitureList_,m\[Delta]List_,HarmonicList_,MultiSymb_,QvecSymb_]:=Module[{output,mSymb,QSymb,corrSymb},
	(* =============================================================================================================
	Similar to cMean function, we could do a simple replacement of corr[a] with CorrQ function. But because CorrQ function does some symbolic computations,
    the reulsts would mess up when the input "MultiSymb" and "QvecSymb" are numerical lists. So in the module, we first compute CorrQ and then we substitute the final
	"MultiSymb" and "QvecSymb". Then the function works well for both symbolic inputs and numerical lists.
	================================================================================================== *)
	output=cCorr[MAmplitureList,m\[Delta]List,HarmonicList,corrSymb]/.{corrSymb[a__]:>Mean[corrQ[{a},mSymb,QSymb]]};
	Return[(output/.{mSymb->MultiSymb,QSymb->QvecSymb})]
]

cMean[MAmplitureList_,m\[Delta]List_,HarmonicList_,ampSymb_,phaseSymb_]:=cRaw[MAmplitureList,m\[Delta]List,HarmonicList,av]/.{av[a_,b_]:>averageToMean[a,b,HarmonicList,ampSymb,phaseSymb]}

ncQvec[MAmplitureList_,m\[Delta]List_,HarmonicList_,MultiSymb_,QvecSymb_]:=(cQvec[MAmplitureList,m\[Delta]List,HarmonicList,MultiSymb,QvecSymb]/Product[cQvec[{2},{},{HarmonicList[[i]]},MultiSymb,QvecSymb]^(MAmplitureList[[i]]/2),{i,1,HarmonicList//Length}])
ncMean[MAmplitureList_,m\[Delta]List_,HarmonicList_,ampSymb_,phaseSymb_]:=(cMean[MAmplitureList,m\[Delta]List,HarmonicList,ampSymb,phaseSymb]/Product[cMean[{2},{},{HarmonicList[[i]]},ampSymb,phaseSymb]^(MAmplitureList[[i]]/2),{i,1,HarmonicList//Length}])
ncCorr[MAmplitureList_,m\[Delta]List_,HarmonicList_,corr_]:=(cCorr[MAmplitureList,m\[Delta]List,HarmonicList,corr]/Product[cCorr[{2},{},{HarmonicList[[i]]},corr]^(MAmplitureList[[i]]/2),{i,1,HarmonicList//Length}])
cTable[nList_,minord_,maxord_,ampSymb_,phaseSymb_]:=Module[{output={},out1={},cumul,kkList,\[Delta]kkList,allowedList={},str1,str2,headerString={}},
(*   =====================================================================\[Equal]     *)
(*                                Errors                                        *)
	If[!OrderedQ[nList,(#1<#2)&] && ((nList)//Length)!=1,
		Message[harmonicOrder::argerr,1];
		Return[Null];
	];
(*   =====================================================================\[Equal]     *)
	allowedList=NonvanishingCombination[nList,minord,maxord];
	Monitor[Do[
		kkList=Drop[allowedList[[ii]],-((nList//Length)-1)];
		\[Delta]kkList=Drop[allowedList[[ii]],(nList//Length)];
		cumul=c[kkList,\[Delta]kkList,nList,ampSymb,phaseSymb];
		If[cumul==0 ,Continue[]];
		str1=ToString[kkList];
		str2=ToString[\[Delta]kkList];
		If[(\[Delta]kkList//Length)==0,
			out1=Append[out1,{str1,cumul}];
		,
			out1=Append[out1,{str1,str2,cumul}];
		];
	,{ii,1,allowedList//Length}],ToString[(ii*100)/(allowedList//Length)//N//IntegerPart]~StringJoin~"%"];
	If[(\[Delta]kkList//Length)==0,
		headerString={{"{m}",ToString[Subscript[c, nList[[1]]],StandardForm]~StringJoin~"{m}"}};
	,
		headerString={{ToString[Table[Subscript["m", ToString[i,StandardForm]],{i,1,kkList//Length}],StandardForm],ToString[Table[Subscript["\[Alpha]", ToString[i,StandardForm]],{i,1,(kkList//Length)-1}],StandardForm],ToString[Subscript[c, Row[nList,","]]^ToString[Table[Subscript["\[Alpha]", ToString[i,StandardForm]],{i,1,(kkList//Length)-1}],StandardForm],StandardForm]~StringJoin~ToString[Table[Subscript["m", ToString[i,StandardForm]],{i,1,kkList//Length}],StandardForm]}};
	];
	output=Grid[headerString~Join~out1,Dividers->{{},{1->{Thick,Black},2->{Thick,Black},((allowedList//Length)+2)->{Thick,Black}}}(*,ItemSize\[Rule]10*),Alignment->Left];
	Return[output];
]
cTable[nList_,maxord_,ampSymb_,phaseSymb_]:=cTable[nList,1,maxord,ampSymb,phaseSymb]


corrToMean[corrList_,AmpSymbol_,phaseSymbol_]:=Module[{output,amp,\[CapitalDelta]},
	(*The following is just cosmetic*)
	amp=Product[AmpSymbol[Abs[corrList[[i]]]],{i,1,corrList//Length}]//Simplify;
	\[CapitalDelta]=Sum[corrList[[i]](phaseSymbol[Abs[corrList[[i]]]]),{i,1,corrList//Length}]//Simplify;
	(*The above is just cosmetic*)
	output=amp Cos[\[CapitalDelta]];
Return[output]
]

Nsigma2[func_]:=Module[{output=0,variables,variableList,corr},
	variables=Reduce`FreeVariables[func];
	variableList=List@@@variables;
	(* ==== Below: Extracting the symbol of the correlation from the input ========= *)
	corr=ToExpression[StringDelete[ToString[variables[[1]]],"["<>StringDelete[StringDelete[ToString[variableList[[1]]],"{"],"}"]<>"]"]];
	(*  ===============\[Equal]  *)
		output=Sum[
		((D[func,variables[[i1]]]*D[func,variables[[i2]]])/.{corr[a__]:>AngleBracket[Subscript[AngleBracket[{a}//Length],a]]})*
		(AngleBracket[Subscript[AngleBracket[variableList[[i1]]//Length],Sequence@@variableList[[i1]]]*Subscript[AngleBracket[variableList[[i2]]//Length],Sequence@@variableList[[i2]]]]
		-AngleBracket[Subscript[AngleBracket[variableList[[i1]]//Length],Sequence@@variableList[[i1]]]]*AngleBracket[Subscript[AngleBracket[variableList[[i2]]//Length],Sequence@@variableList[[i2]]]])
	,{i1,1,variables//Length},{i2,1,variables//Length}];
	Return[output]
]

Nsigma2[func_,correl_]:=Module[{output=0,variables,variableList,corr},
	variables=Reduce`FreeVariables[func];
	variableList=List@@@variables;
	(* ==== Below: Extracting the symbol of the correlation from the input ========= *)
	corr=ToExpression[StringDelete[ToString[variables[[1]]],"["<>StringDelete[StringDelete[ToString[variableList[[1]]],"{"],"}"]<>"]"]];
	(*  ===============\[Equal]  *)
		output=Sum[
		((D[func,variables[[i1]]]*D[func,variables[[i2]]])/.{corr[a__]:>correl[a]})(correl[Sequence@@variableList[[i1]]][Sequence@@variableList[[i2]]]
		-correl[Sequence@@variableList[[i1]]]*correl[Sequence@@variableList[[i2]]])
	,{i1,1,variables//Length},{i2,1,variables//Length}];
	Return[output]
]

Nsigma2Mean[func_,vSymb_,\[Psi]Symb_]:=Module[{output=0,variables,variableList,corr},
	variables=Reduce`FreeVariables[func];
	variableList=List@@@variables;
	(* ==== Below: Extracting the symbol of the correlation from the input ========= *)
	corr=ToExpression[StringDelete[ToString[variables[[1]]],"["<>StringDelete[StringDelete[ToString[variableList[[1]]],"{"],"}"]<>"]"]];
	(*  ===============\[Equal]  *)
		output=Sum[
		((D[func,variables[[i1]]]*D[func,variables[[i2]]])/.{corr[a__]:>Mean[corrToMean[{a},vSymb,\[Psi]Symb]]})*
		(Mean[corrToMean[variableList[[i1]],vSymb,\[Psi]Symb]*corrToMean[variableList[[i2]],vSymb,\[Psi]Symb]]-Mean[corrToMean[variableList[[i1]],vSymb,\[Psi]Symb]]*Mean[corrToMean[variableList[[i2]],vSymb,\[Psi]Symb]])
	,{i1,1,variables//Length},{i2,1,variables//Length}];
	Return[output]
]

Nsigma2Qvec[func_,MP_,QPSymb_]:=Module[{output=0,M,QSymb,variables,variableList,corr},
(*   =====================================================================\[Equal]     *)
	(* ==== Below: Extracting the symbol of the correlation from the input ========= *)
	variables=Reduce`FreeVariables[func];
	variableList=List@@@variables;
	corr=ToExpression[StringDelete[ToString[variables[[1]]],"["<>StringDelete[StringDelete[ToString[variableList[[1]]],"{"],"}"]<>"]"]];
	(*  ===============\[Equal]  *)
	output=Sum[
		((D[func,variables[[i1]]]*D[func,variables[[i2]]])/.{corr[a__]:>Mean[corr[a]]})(Mean[variables[[i1]]*variables[[i2]]]-Mean[variables[[i1]]]*Mean[variables[[i2]]])
	,{i1,1,variables//Length},{i2,1,variables//Length}];
	(* ==================   *)
	output=(output/.{corr[a__]:>corrQ[{a},M,QSymb]});
Return[output/.{M->MP,QSymb->QPSymb}]
]


(*   =============   *)


(* Direct approach to statistical error for moment/n-partile correlations *)

ZeroOneList[size_,level_]:=Module[{output={},zeroList={},oneList={},i1}, 
	(* ================================================================
	This function make all possible list with a given size and number 
	of zeros and one. This will be used to produce the partition list.
	================================================================== *)
	zeroList=Table[0,{i1,1,size-level}];
	oneList=Table[1,{i1,1,level}];
	output=Append[output,zeroList~Join~ oneList];
	Return[Flatten[Permutations/@output,1]]
]

splitList[list_,splitingBoolean_]:=Module[{output={},i1}, 
	(* ==============================================================
	This function splits a list consists of other two dimensional list into two or 
	leave untouched based on a set made out of zeros and ones. 
	===============================================================*)
	Do[
		If[splitingBoolean[[i1]]==1,
			output=Append[output,{{list [[i1]][[1]]},{list [[i1]][[2]]}}];
		,
			output=Append[output,{list[[i1]]}];
		];
	,{i1,1,list//Length}];
	Return[Flatten[output,1]]
]

partitioningI[kk_,ll_,level_,XX_]:=Module[{output={},splitingBoolean,extendingZeroList,indexList,n,X1,X2,ReducedPermX2,k,l,ii1,ii2,i1,i2,i3},  
	(* ======================================================================
	It generates all possible partitions needed for statistical uncertainty computations 
	using functions splitList and  ZeroOneList.
	=========================================================================*)
If[kk<=ll,
k=kk;l=ll;
,
l=kk;k=ll;
];
extendingZeroList=Table[ConstantArray[0,l-k],{ii,1,(ZeroOneList[k,level])//Length}]; (*Since k neq to l, we shoud extend ZeroOneList with l-k extra zeros. Because we do not need to split one-elemets lists appended at the end of the indexlist *)
splitingBoolean=MapThread[Join,{ZeroOneList[k,level],extendingZeroList}]; (* The above zeroList is added to ZeroOneList*)
     X1=Table[n[ii2],{ii2,1,k}];
X2=Table[n[ii2],{ii2,k+1,k+l}];
ReducedPermX2=Permutations@X2;
indexList=Table[({X1,Drop[ReducedPermX2[[ii1]],-(l-k)]}//Transpose)~Join~Partition[Drop[ReducedPermX2[[ii1]],k],1],{ii1,1,l!}];
 Do[
	Do[
		output=Append[output,splitList[indexList[[i2]],splitingBoolean[[i1]]]];
		,{i1,1,splitingBoolean//Length}];
	,{i2,1,indexList//Length}];
	output=Sort/@output//DeleteDuplicates;
      Return[output/.{n[i3_]:>XX[[i3]]}]
]

partitioningN[lis1_,lis2_,level_]:=Module[{output={},nList1={},nList2={},ilist,nPartition,i1}, 
	(* =======================================\[Equal]======  
	Convert partitioningI into partitoin of a set of harmonics.
	================================================ *)
If[(lis1//Length)>=(lis2//Length),
nList1=lis1;nList2=lis2;
,
nList2=lis1;nList1=lis2;
];
	ilist=nList1~Join~nList2;
	nPartition=partitioningI[nList1//Length,nList2//Length,level,ilist];
     Do[
           output=Append[output,Plus@@@(nPartition[[i1]])];
	,{i1,1,nPartition//Length}];
	Return[output]
]

fallingFactorial[M_,k_]:=Product[(M-i1),{i1,0,k-1}]


NcovarianceCorr[corrList1_,corrList2_,M_]:=Module[{output=0,listOfPartitions,i1,i2,argList},
(*   =====================================================================\[Equal]     *)
(*                                Errors                                        *)
	If[Plus@@corrList1!=0 || Plus@@corrList2!=0 ,
		Message[correlationSum::argerr,1];
		Return[Null];
	];
	Do[
		listOfPartitions=partitioningN[corrList1,corrList2,level];
		Do[
			argList=DeleteCases[Sort@listOfPartitions[[i2]],0];
			output=output+(fallingFactorial[M,listOfPartitions[[i2]]//Length]/((fallingFactorial[M,corrList1//Length])(fallingFactorial[M,corrList2//Length])))*
			Subscript[AngleBracket[argList//Length],Sequence@@argList];
		,{i2,1,(listOfPartitions)//Length}];
	,{level,0,Min[corrList1//Length,corrList2//Length]}];
	output=AngleBracket[output//Simplify];
	output=output/.{Subscript[AngleBracket[0]]->1};
	output=((output-AngleBracket[Subscript[AngleBracket[corrList1//Length],Sequence@@corrList1]]*AngleBracket[Subscript[AngleBracket[corrList1//Length],Sequence@@corrList1]]))//Simplify;
Return[output//Simplify]
]

Nsigma2P[func_,M_]:=Module[{output=0,variables,variableList,corr},
(*   =====================================================================\[Equal]     *)
	variables=Reduce`FreeVariables[func];
	variableList=List@@@variables;
	(* ==== Below: Extracting the symbol of the correlation from the input ========= *)
	corr=ToExpression[StringDelete[ToString[variables[[1]]],"["<>StringDelete[StringDelete[ToString[variableList[[1]]],"{"],"}"]<>"]"]];
	(*  ===============\[Equal]  *)
	output=Sum[
		((D[func,variables[[i1]]]*D[func,variables[[i2]]])/.{corr[a__]:>AngleBracket[Subscript[AngleBracket[a//Length],a]]})
		*NcovarianceCorr[variableList[[i1]],variableList[[i2]],M]
	,{i1,1,variables//Length},{i2,1,variables//Length}];
Return[output]
]


Protect[
	c,
	cCorr,
	cQvec,
	cMean,
	cTable,
	ncQvec,
	ncMean,
	ncCorr,
	Nsigma2,
	Nsigma2Mean,
	Nsigma2Qvec,
	Nsigma2P
]


End[ ]
EndPackage[ ]


==> anc/package/example.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    120468,       2803]
NotebookOptionsPosition[    117172,       2734]
NotebookOutlinePosition[    117506,       2749]
CellTagsIndexPosition[    117463,       2746]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "MultiharmonicCumulants_v2_0.m"}]}], "Input",
 CellChangeTimes->{{3.826265580540847*^9, 3.826265580542377*^9}, 
   3.826265625539504*^9, {3.826265745227273*^9, 3.8262657471023893`*^9}, {
   3.8262663850883627`*^9, 
   3.826266386670679*^9}},ExpressionUUID->"b88c1c49-4227-4798-bd3c-\
c78959b32ad3"],

Cell[CellGroupData[{

Cell["Few examples of the functions\[CloseCurlyQuote] descriptions:", \
"Section",
 CellChangeTimes->{{3.8262756755498857`*^9, 
  3.82627569214004*^9}},ExpressionUUID->"b02cdf6b-c9f8-49f2-8b72-\
a19900e2320c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "c"}]], "Input",
 CellChangeTimes->{{3.826265770025105*^9, 3.826265771002962*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"d8a6f5fd-4c3d-4a48-8cfd-8adc1ccc84da"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"c[ cumulant_order_list, phase_list , harmonic_list \
, flow_amplitude_symbole , flow_phase_symbol]: cumulant written in terms of \
symbolic moments \"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False, False, False, False, 
                False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"c", "[", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`MAmplitureList_", ",", 
                    "MultiharmonicCumulants`Private`m\[Delta]List_", ",", 
                    "MultiharmonicCumulants`Private`HarmonicList_", ",", 
                    "MultiharmonicCumulants`Private`AmpSymbol_", ",", 
                    "MultiharmonicCumulants`Private`phaseSymbol_"}], "]"}], ":=", 
                    RowBox[{"MultiharmonicCumulants`Private`sortingFunc", "[", 
                    RowBox[{
                    RowBox[{"MultiharmonicCumulants`Private`cRaw", "[", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`MAmplitureList", ",", 
                    "MultiharmonicCumulants`Private`m\[Delta]List", ",", 
                    "MultiharmonicCumulants`Private`HarmonicList", ",", 
                    "MultiharmonicCumulants`Private`av"}], "]"}], "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"MultiharmonicCumulants`Private`av", "[", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`a_", ",", 
                    "MultiharmonicCumulants`Private`b_"}], "]"}], 
                    "\[RuleDelayed]", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`averageToNice", "[", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`a", ",", 
                    "MultiharmonicCumulants`Private`b", ",", 
                    "MultiharmonicCumulants`Private`HarmonicList", ",", 
                    "MultiharmonicCumulants`Private`AmpSymbol", ",", 
                    "MultiharmonicCumulants`Private`phaseSymbol"}], "]"}]}], 
                    "}"}]}], "]"}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"MultiharmonicCumulants`c\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->6], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"],
               ImageSizeCache->{10., {2., 8.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"],
               ImageSizeCache->{10., {2., 8.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"c[ cumulant_order_list, phase_list , harmonic_list \
, flow_amplitude_symbole , flow_phase_symbol]: cumulant written in terms of \
symbolic moments \"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {2., 8.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {2., 8.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "c[ cumulant_order_list, phase_list , harmonic_list , \
flow_amplitude_symbole , flow_phase_symbol]: cumulant written in terms of \
symbolic moments ", "Documentation" -> None, "OwnValues" -> None, "UpValues" -> 
    None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, MultiharmonicCumulants`c, {MultiharmonicCumulants`c[
         Pattern[MultiharmonicCumulants`Private`MAmplitureList, 
          Blank[]], 
         Pattern[MultiharmonicCumulants`Private`m\[Delta]List, 
          Blank[]], 
         Pattern[MultiharmonicCumulants`Private`HarmonicList, 
          Blank[]], 
         Pattern[MultiharmonicCumulants`Private`AmpSymbol, 
          Blank[]], 
         Pattern[MultiharmonicCumulants`Private`phaseSymbol, 
          Blank[]]] :> MultiharmonicCumulants`Private`sortingFunc[
         ReplaceAll[
          MultiharmonicCumulants`Private`cRaw[
          MultiharmonicCumulants`Private`MAmplitureList, 
           MultiharmonicCumulants`Private`m\[Delta]List, 
           MultiharmonicCumulants`Private`HarmonicList, 
           MultiharmonicCumulants`Private`av], {
          MultiharmonicCumulants`Private`av[
             Pattern[MultiharmonicCumulants`Private`a, 
              Blank[]], 
             Pattern[MultiharmonicCumulants`Private`b, 
              Blank[]]] :> 
           MultiharmonicCumulants`Private`averageToNice[
            MultiharmonicCumulants`Private`a, 
             MultiharmonicCumulants`Private`b, 
             MultiharmonicCumulants`Private`HarmonicList, 
             MultiharmonicCumulants`Private`AmpSymbol, 
             MultiharmonicCumulants`Private`phaseSymbol]}]]}], "SubValues" -> 
    None, "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {Protected}, "FullName" -> 
    "MultiharmonicCumulants`c"], False]]], "Output",
 CellChangeTimes->{3.826265771975697*^9, 3.826265837657013*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"b9708d48-0844-4d3d-90a6-fecb1467cc9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "cQvec"}]], "Input",
 CellChangeTimes->{{3.8262657827499743`*^9, 3.826265807401064*^9}, {
  3.826265855684211*^9, 3.826265857719267*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"78237c8c-32b4-493b-88b6-845257c20460"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"cQvec[ cumulant_order_list, phase_list , \
harmonic_list , multiplicity_symbole , Q-vector_symbol]: cumulant written in \
terms of Q-vectors \"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False, False, False, False, 
                False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"cQvec", "[", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`MAmplitureList_", ",", 
                    "MultiharmonicCumulants`Private`m\[Delta]List_", ",", 
                    "MultiharmonicCumulants`Private`HarmonicList_", ",", 
                    "MultiharmonicCumulants`Private`MultiSymb_", ",", 
                    "MultiharmonicCumulants`Private`QvecSymb_"}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`output", ",", 
                    "MultiharmonicCumulants`Private`mSymb", ",", 
                    "MultiharmonicCumulants`Private`QSymb", ",", 
                    "MultiharmonicCumulants`Private`corrSymb"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"MultiharmonicCumulants`Private`output", "=", 
                    RowBox[{
                    RowBox[{"cCorr", "[", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`MAmplitureList", ",", 
                    "MultiharmonicCumulants`Private`m\[Delta]List", ",", 
                    "MultiharmonicCumulants`Private`HarmonicList", ",", 
                    "MultiharmonicCumulants`Private`corrSymb"}], "]"}], "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    "MultiharmonicCumulants`Private`corrSymb", "[", 
                    "MultiharmonicCumulants`Private`a__", "]"}], 
                    "\[RuleDelayed]", 
                    RowBox[{"Mean", "[", 
                    RowBox[{"MultiharmonicCumulants`Private`corrQ", "[", 
                    RowBox[{
                    RowBox[{"{", "MultiharmonicCumulants`Private`a", "}"}], 
                    ",", "MultiharmonicCumulants`Private`mSymb", ",", 
                    "MultiharmonicCumulants`Private`QSymb"}], "]"}], "]"}]}], 
                    "}"}]}]}], ";", 
                    RowBox[{"Return", "[", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`output", "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    "MultiharmonicCumulants`Private`mSymb", "\[Rule]", 
                    "MultiharmonicCumulants`Private`MultiSymb"}], ",", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`QSymb", "\[Rule]", 
                    "MultiharmonicCumulants`Private`QvecSymb"}]}], "}"}]}], 
                    "]"}]}]}], "]"}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"MultiharmonicCumulants`cQvec\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->6], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"],
               ImageSizeCache->{10., {2., 8.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"],
               ImageSizeCache->{10., {2., 8.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"cQvec[ cumulant_order_list, phase_list , \
harmonic_list , multiplicity_symbole , Q-vector_symbol]: cumulant written in \
terms of Q-vectors \"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {2., 8.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {2., 8.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "cQvec[ cumulant_order_list, phase_list , harmonic_list , \
multiplicity_symbole , Q-vector_symbol]: cumulant written in terms of \
Q-vectors ", "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None,
     "DownValues" -> 
    Information`InformationValueForm[
     DownValues, MultiharmonicCumulants`cQvec, {MultiharmonicCumulants`cQvec[
         Pattern[MultiharmonicCumulants`Private`MAmplitureList, 
          Blank[]], 
         Pattern[MultiharmonicCumulants`Private`m\[Delta]List, 
          Blank[]], 
         Pattern[MultiharmonicCumulants`Private`HarmonicList, 
          Blank[]], 
         Pattern[MultiharmonicCumulants`Private`MultiSymb, 
          Blank[]], 
         Pattern[MultiharmonicCumulants`Private`QvecSymb, 
          Blank[]]] :> 
       Module[{MultiharmonicCumulants`Private`output, 
          MultiharmonicCumulants`Private`mSymb, 
          MultiharmonicCumulants`Private`QSymb, 
          MultiharmonicCumulants`Private`corrSymb}, 
         MultiharmonicCumulants`Private`output = ReplaceAll[
            MultiharmonicCumulants`cCorr[
            MultiharmonicCumulants`Private`MAmplitureList, 
             MultiharmonicCumulants`Private`m\[Delta]List, 
             MultiharmonicCumulants`Private`HarmonicList, 
             MultiharmonicCumulants`Private`corrSymb], {
            MultiharmonicCumulants`Private`corrSymb[
               Pattern[MultiharmonicCumulants`Private`a, 
                BlankSequence[]]] :> Mean[
               
               MultiharmonicCumulants`Private`corrQ[{
                MultiharmonicCumulants`Private`a}, 
                MultiharmonicCumulants`Private`mSymb, 
                MultiharmonicCumulants`Private`QSymb]]}]; Return[
           ReplaceAll[
           MultiharmonicCumulants`Private`output, {
            MultiharmonicCumulants`Private`mSymb -> 
             MultiharmonicCumulants`Private`MultiSymb, 
             MultiharmonicCumulants`Private`QSymb -> 
             MultiharmonicCumulants`Private`QvecSymb}]]]}], "SubValues" -> 
    None, "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {Protected}, "FullName" -> 
    "MultiharmonicCumulants`cQvec"], False]]], "Output",
 CellChangeTimes->{{3.826265791444652*^9, 3.826265807987521*^9}, {
  3.82626583844872*^9, 3.8262658585250483`*^9}},
 CellLabel->"Out[5]=",ExpressionUUID->"bb2aa402-8fb5-4ed6-b585-bff270343120"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "cTable"}]], "Input",
 CellChangeTimes->{{3.826266238182795*^9, 3.8262662396141653`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"798485a1-6107-427e-9c19-bb6fdaf1251a"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"cTable[ harmonic_list , maximum_order , \
flow_amplitude_symbole , flow_phase_symbol] OR cTable[ harmonic_list , \
minimum_order , maximum_order , flow_amplitude_symbole , flow_phase_symbol]: \
table of all cumulants written in terms of symbolic moments\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False, False, False, False, 
                False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Definitions\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Definitions", "Tooltip"]& ], GridBox[{
                    {
                    RowBox[{
                    RowBox[{"cTable", "[", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`nList_", ",", 
                    "MultiharmonicCumulants`Private`minord_", ",", 
                    "MultiharmonicCumulants`Private`maxord_", ",", 
                    "MultiharmonicCumulants`Private`ampSymb_", ",", 
                    "MultiharmonicCumulants`Private`phaseSymb_"}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"MultiharmonicCumulants`Private`output", "=", 
                    RowBox[{"{", "}"}]}], ",", 
                    RowBox[{"MultiharmonicCumulants`Private`out1", "=", 
                    RowBox[{"{", "}"}]}], ",", 
                    "MultiharmonicCumulants`Private`cumul", ",", 
                    "MultiharmonicCumulants`Private`kkList", ",", 
                    "MultiharmonicCumulants`Private`\[Delta]kkList", ",", 
                    RowBox[{"MultiharmonicCumulants`Private`allowedList", "=", 
                    RowBox[{"{", "}"}]}], ",", 
                    "MultiharmonicCumulants`Private`str1", ",", 
                    "MultiharmonicCumulants`Private`str2", ",", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`headerString", "=", 
                    RowBox[{"{", "}"}]}]}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{"OrderedQ", "[", 
                    RowBox[{"MultiharmonicCumulants`Private`nList", ",", 
                    RowBox[{
                    RowBox[{"#1", "<", "#2"}], "&"}]}], "]"}]}], "&&", 
                    RowBox[{
                    RowBox[{
                    "Length", "[", "MultiharmonicCumulants`Private`nList", 
                    "]"}], "\[NotEqual]", "1"}]}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    RowBox[{
                    StyleBox[
                    RowBox[{
                    "MultiharmonicCumulants`Private`harmonicOrder", "::", 
                    "argerr"}], "MessageName"], ",", "1"}], "]"}], ";", 
                    RowBox[{"Return", "[", "Null", "]"}], ";"}]}], "]"}], ";", 
                    RowBox[{"MultiharmonicCumulants`Private`allowedList", "=", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`NonvanishingCombination", 
                    "[", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`nList", ",", 
                    "MultiharmonicCumulants`Private`minord", ",", 
                    "MultiharmonicCumulants`Private`maxord"}], "]"}]}], ";", 
                    RowBox[{"Monitor", "[", 
                    RowBox[{
                    RowBox[{"Do", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"MultiharmonicCumulants`Private`kkList", "=", 
                    RowBox[{"Drop", "[", 
                    RowBox[{
                    RowBox[{
                    "MultiharmonicCumulants`Private`allowedList", 
                    "\[LeftDoubleBracket]", 
                    "MultiharmonicCumulants`Private`ii", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "Length", "[", "MultiharmonicCumulants`Private`nList", 
                    "]"}], "-", "1"}], ")"}]}]}], "]"}]}], ";", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`\[Delta]kkList", "=", 
                    RowBox[{"Drop", "[", 
                    RowBox[{
                    RowBox[{
                    "MultiharmonicCumulants`Private`allowedList", 
                    "\[LeftDoubleBracket]", 
                    "MultiharmonicCumulants`Private`ii", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{
                    "Length", "[", "MultiharmonicCumulants`Private`nList", 
                    "]"}]}], "]"}]}], ";", 
                    RowBox[{"MultiharmonicCumulants`Private`cumul", "=", 
                    RowBox[{"c", "[", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`kkList", ",", 
                    "MultiharmonicCumulants`Private`\[Delta]kkList", ",", 
                    "MultiharmonicCumulants`Private`nList", ",", 
                    "MultiharmonicCumulants`Private`ampSymb", ",", 
                    "MultiharmonicCumulants`Private`phaseSymb"}], "]"}]}], 
                    ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    "MultiharmonicCumulants`Private`cumul", "\[Equal]", "0"}],
                     ",", 
                    RowBox[{"Continue", "[", "]"}]}], "]"}], ";", 
                    RowBox[{"MultiharmonicCumulants`Private`str1", "=", 
                    RowBox[{
                    "ToString", "[", "MultiharmonicCumulants`Private`kkList", 
                    "]"}]}], ";", 
                    RowBox[{"MultiharmonicCumulants`Private`str2", "=", 
                    RowBox[{
                    "ToString", "[", 
                    "MultiharmonicCumulants`Private`\[Delta]kkList", "]"}]}], 
                    ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "Length", "[", 
                    "MultiharmonicCumulants`Private`\[Delta]kkList", "]"}], 
                    "\[Equal]", "0"}], ",", 
                    RowBox[{
                    RowBox[{"MultiharmonicCumulants`Private`out1", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"MultiharmonicCumulants`Private`out1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`str1", ",", 
                    "MultiharmonicCumulants`Private`cumul"}], "}"}]}], 
                    "]"}]}], ";"}], ",", 
                    RowBox[{
                    RowBox[{"MultiharmonicCumulants`Private`out1", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"MultiharmonicCumulants`Private`out1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`str1", ",", 
                    "MultiharmonicCumulants`Private`str2", ",", 
                    "MultiharmonicCumulants`Private`cumul"}], "}"}]}], 
                    "]"}]}], ";"}]}], "]"}], ";"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`ii", ",", "1", ",", 
                    RowBox[{
                    "Length", "[", 
                    "MultiharmonicCumulants`Private`allowedList", "]"}]}], 
                    "}"}]}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"ToString", "[", 
                    RowBox[{"IntegerPart", "[", 
                    RowBox[{"N", "[", 
                    FractionBox[
                    RowBox[{"MultiharmonicCumulants`Private`ii", " ", "100"}], 
                    RowBox[{
                    "Length", "[", 
                    "MultiharmonicCumulants`Private`allowedList", "]"}]], 
                    "]"}], "]"}], "]"}], "<>", "\<\"%\"\>"}]}], "]"}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "Length", "[", 
                    "MultiharmonicCumulants`Private`\[Delta]kkList", "]"}], 
                    "\[Equal]", "0"}], ",", 
                    RowBox[{
                    RowBox[{
                    "MultiharmonicCumulants`Private`headerString", "=", 
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{"\<\"{m}\"\>", ",", 
                    RowBox[{
                    RowBox[{"ToString", "[", 
                    RowBox[{
                    SubscriptBox["c", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`nList", 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]], 
                    ",", "StandardForm"}], "]"}], "<>", "\<\"{m}\"\>"}]}], 
                    "}"}], "}"}]}], ";"}], ",", 
                    RowBox[{
                    RowBox[{
                    "MultiharmonicCumulants`Private`headerString", "=", 
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"ToString", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    SubscriptBox["\<\"m\"\>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`i", ",", "StandardForm"}],
                     "]"}]], ",", 
                    RowBox[{"{", 
                    RowBox[{"MultiharmonicCumulants`Private`i", ",", "1", ",", 
                    RowBox[{
                    "Length", "[", "MultiharmonicCumulants`Private`kkList", 
                    "]"}]}], "}"}]}], "]"}], ",", "StandardForm"}], "]"}], 
                    ",", 
                    RowBox[{"ToString", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    SubscriptBox["\<\"\[Alpha]\"\>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`i", ",", "StandardForm"}],
                     "]"}]], ",", 
                    RowBox[{"{", 
                    RowBox[{"MultiharmonicCumulants`Private`i", ",", "1", ",", 
                    RowBox[{
                    RowBox[{
                    "Length", "[", "MultiharmonicCumulants`Private`kkList", 
                    "]"}], "-", "1"}]}], "}"}]}], "]"}], ",", 
                    "StandardForm"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"ToString", "[", 
                    RowBox[{
                    SubsuperscriptBox["c", 
                    RowBox[{"Row", "[", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`nList", 
                    ",", "\<\",\"\>"}], "]"}], 
                    RowBox[{"ToString", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    SubscriptBox["\<\"\[Alpha]\"\>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`i", ",", "StandardForm"}],
                     "]"}]], ",", 
                    RowBox[{"{", 
                    RowBox[{"MultiharmonicCumulants`Private`i", ",", "1", ",", 
                    RowBox[{
                    RowBox[{
                    "Length", "[", "MultiharmonicCumulants`Private`kkList", 
                    "]"}], "-", "1"}]}], "}"}]}], "]"}], ",", 
                    "StandardForm"}], "]"}]], ",", "StandardForm"}], "]"}], "<>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    SubscriptBox["\<\"m\"\>", 
                    RowBox[{"ToString", "[", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`i", ",", "StandardForm"}],
                     "]"}]], ",", 
                    RowBox[{"{", 
                    RowBox[{"MultiharmonicCumulants`Private`i", ",", "1", ",", 
                    RowBox[{
                    "Length", "[", "MultiharmonicCumulants`Private`kkList", 
                    "]"}]}], "}"}]}], "]"}], ",", "StandardForm"}], "]"}]}]}],
                     "}"}], "}"}]}], ";"}]}], "]"}], ";", 
                    RowBox[{"MultiharmonicCumulants`Private`output", "=", 
                    RowBox[{"Grid", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`headerString", ",", 
                    "MultiharmonicCumulants`Private`out1"}], "]"}], ",", 
                    RowBox[{"Dividers", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"1", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"Thick", ",", "Black"}], "}"}]}], ",", 
                    RowBox[{"2", "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"Thick", ",", "Black"}], "}"}]}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    "Length", "[", 
                    "MultiharmonicCumulants`Private`allowedList", "]"}], "+", 
                    "2"}], "\[Rule]", 
                    RowBox[{"{", 
                    RowBox[{"Thick", ",", "Black"}], "}"}]}]}], "}"}]}], 
                    "}"}]}], ",", 
                    RowBox[{"Alignment", "\[Rule]", "Left"}]}], "]"}]}], ";", 
                    
                    RowBox[{
                    "Return", "[", "MultiharmonicCumulants`Private`output", 
                    "]"}], ";"}]}], "]"}]}]},
                    {
                    RowBox[{
                    RowBox[{"cTable", "[", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`nList_", ",", 
                    "MultiharmonicCumulants`Private`maxord_", ",", 
                    "MultiharmonicCumulants`Private`ampSymb_", ",", 
                    "MultiharmonicCumulants`Private`phaseSymb_"}], "]"}], ":=", 
                    RowBox[{"cTable", "[", 
                    RowBox[{
                    "MultiharmonicCumulants`Private`nList", ",", "1", ",", 
                    "MultiharmonicCumulants`Private`maxord", ",", 
                    "MultiharmonicCumulants`Private`ampSymb", ",", 
                    "MultiharmonicCumulants`Private`phaseSymb"}], "]"}]}]}
                    },
                    DefaultBaseStyle->"Column",
                    GridBoxAlignment->{"Columns" -> {{Left}}},
                    
                    GridBoxItemSize->{
                    "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Attributes\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"Attributes\"",
                    TooltipStyle->"TextStyling"],
                    Annotation[#, "Attributes", "Tooltip"]& ], 
                   RowBox[{"{", "Protected", "}"}]},
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"MultiharmonicCumulants`cTable\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->6], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox["\<\" Symbol\"\>", "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"cTable[ harmonic_list , maximum_order , \
flow_amplitude_symbole , flow_phase_symbol] OR cTable[ harmonic_list , \
minimum_order , maximum_order , flow_amplitude_symbole , flow_phase_symbol]: \
table of all cumulants written in terms of symbolic moments\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{10., {2., 8.}}], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{10., {2., 8.}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          GrayLevel[0.8], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[
   Association[
   "ObjectType" -> "Symbol", "Usage" -> 
    "cTable[ harmonic_list , maximum_order , flow_amplitude_symbole , \
flow_phase_symbol] OR cTable[ harmonic_list , minimum_order , maximum_order , \
flow_amplitude_symbole , flow_phase_symbol]: table of all cumulants written \
in terms of symbolic moments", "Documentation" -> None, "OwnValues" -> None, 
    "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, MultiharmonicCumulants`cTable, {MultiharmonicCumulants`cTable[
         Pattern[MultiharmonicCumulants`Private`nList, 
          Blank[]], 
         Pattern[MultiharmonicCumulants`Private`minord, 
          Blank[]], 
         Pattern[MultiharmonicCumulants`Private`maxord, 
          Blank[]], 
         Pattern[MultiharmonicCumulants`Private`ampSymb, 
          Blank[]], 
         Pattern[MultiharmonicCumulants`Private`phaseSymb, 
          Blank[]]] :> 
       Module[{MultiharmonicCumulants`Private`output = {}, 
          MultiharmonicCumulants`Private`out1 = {}, 
          MultiharmonicCumulants`Private`cumul, 
          MultiharmonicCumulants`Private`kkList, 
          MultiharmonicCumulants`Private`\[Delta]kkList, 
          MultiharmonicCumulants`Private`allowedList = {}, 
          MultiharmonicCumulants`Private`str1, 
          MultiharmonicCumulants`Private`str2, 
          MultiharmonicCumulants`Private`headerString = {}}, If[
           And[
            Not[
             OrderedQ[MultiharmonicCumulants`Private`nList, # < #2& ]], 
            Length[MultiharmonicCumulants`Private`nList] != 1], Message[
             MessageName[
             MultiharmonicCumulants`Private`harmonicOrder, "argerr"], 1]; 
           Return[Null]; Null]; 
         MultiharmonicCumulants`Private`allowedList = 
          MultiharmonicCumulants`Private`NonvanishingCombination[
           MultiharmonicCumulants`Private`nList, 
            MultiharmonicCumulants`Private`minord, 
            MultiharmonicCumulants`Private`maxord]; Monitor[
           Do[MultiharmonicCumulants`Private`kkList = Drop[
               Part[
               MultiharmonicCumulants`Private`allowedList, 
                MultiharmonicCumulants`Private`ii], -(
                Length[MultiharmonicCumulants`Private`nList] - 1)]; 
            MultiharmonicCumulants`Private`\[Delta]kkList = Drop[
               Part[
               MultiharmonicCumulants`Private`allowedList, 
                MultiharmonicCumulants`Private`ii], 
               Length[MultiharmonicCumulants`Private`nList]]; 
            MultiharmonicCumulants`Private`cumul = 
             MultiharmonicCumulants`c[
              MultiharmonicCumulants`Private`kkList, 
               MultiharmonicCumulants`Private`\[Delta]kkList, 
               MultiharmonicCumulants`Private`nList, 
               MultiharmonicCumulants`Private`ampSymb, 
               MultiharmonicCumulants`Private`phaseSymb]; 
            If[MultiharmonicCumulants`Private`cumul == 0, 
              Continue[]]; 
            MultiharmonicCumulants`Private`str1 = 
             ToString[MultiharmonicCumulants`Private`kkList]; 
            MultiharmonicCumulants`Private`str2 = 
             ToString[MultiharmonicCumulants`Private`\[Delta]kkList]; 
            If[Length[MultiharmonicCumulants`Private`\[Delta]kkList] == 0, 
              MultiharmonicCumulants`Private`out1 = 
               Append[MultiharmonicCumulants`Private`out1, {
                 MultiharmonicCumulants`Private`str1, 
                  MultiharmonicCumulants`Private`cumul}]; Null, 
              MultiharmonicCumulants`Private`out1 = 
               Append[MultiharmonicCumulants`Private`out1, {
                 MultiharmonicCumulants`Private`str1, 
                  MultiharmonicCumulants`Private`str2, 
                  MultiharmonicCumulants`Private`cumul}]; Null]; Null, {
            MultiharmonicCumulants`Private`ii, 1, 
             Length[MultiharmonicCumulants`Private`allowedList]}], 
           StringJoin[
            ToString[
             IntegerPart[
              
              N[(MultiharmonicCumulants`Private`ii 100)/Length[
               MultiharmonicCumulants`Private`allowedList]]]], "%"]]; 
         If[Length[MultiharmonicCumulants`Private`\[Delta]kkList] == 0, 
           MultiharmonicCumulants`Private`headerString = {{"{m}", 
               StringJoin[
                ToString[
                 Subscript[MultiharmonicCumulants`c, 
                  Part[MultiharmonicCumulants`Private`nList, 1]], 
                 StandardForm], "{m}"]}}; Null, 
           MultiharmonicCumulants`Private`headerString = {{
               ToString[
                Table[
                 Subscript["m", 
                  ToString[MultiharmonicCumulants`Private`i, StandardForm]], {
                 MultiharmonicCumulants`Private`i, 1, 
                  Length[MultiharmonicCumulants`Private`kkList]}], 
                StandardForm], 
               ToString[
                Table[
                 Subscript["\[Alpha]", 
                  ToString[MultiharmonicCumulants`Private`i, StandardForm]], {
                 MultiharmonicCumulants`Private`i, 1, 
                  Length[MultiharmonicCumulants`Private`kkList] - 1}], 
                StandardForm], 
               StringJoin[
                ToString[Subscript[MultiharmonicCumulants`c, 
                   Row[MultiharmonicCumulants`Private`nList, ","]]^ToString[
                   Table[
                    Subscript["\[Alpha]", 
                    ToString[
                    MultiharmonicCumulants`Private`i, StandardForm]], {
                    MultiharmonicCumulants`Private`i, 1, 
                    Length[MultiharmonicCumulants`Private`kkList] - 1}], 
                   StandardForm], StandardForm], 
                ToString[
                 Table[
                  Subscript["m", 
                   ToString[
                   MultiharmonicCumulants`Private`i, StandardForm]], {
                  MultiharmonicCumulants`Private`i, 1, 
                   Length[MultiharmonicCumulants`Private`kkList]}], 
                 StandardForm]]}}; Null]; 
         MultiharmonicCumulants`Private`output = Grid[
            Join[
            MultiharmonicCumulants`Private`headerString, 
             MultiharmonicCumulants`Private`out1], 
            Dividers -> {{}, {
              1 -> {Thick, Black}, 2 -> {Thick, Black}, 
               Length[MultiharmonicCumulants`Private`allowedList] + 2 -> {
                Thick, Black}}}, Alignment -> Left]; 
         Return[MultiharmonicCumulants`Private`output]; Null], 
       MultiharmonicCumulants`cTable[
         Pattern[MultiharmonicCumulants`Private`nList, 
          Blank[]], 
         Pattern[MultiharmonicCumulants`Private`maxord, 
          Blank[]], 
         Pattern[MultiharmonicCumulants`Private`ampSymb, 
          Blank[]], 
         Pattern[MultiharmonicCumulants`Private`phaseSymb, 
          Blank[]]] :> 
       MultiharmonicCumulants`cTable[
        MultiharmonicCumulants`Private`nList, 1, 
         MultiharmonicCumulants`Private`maxord, 
         MultiharmonicCumulants`Private`ampSymb, 
         MultiharmonicCumulants`Private`phaseSymb]}], "SubValues" -> None, 
    "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {Protected}, "FullName" -> 
    "MultiharmonicCumulants`cTable"], False]]], "Output",
 CellChangeTimes->{3.826266240316078*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"c74fb436-2736-4942-9065-c10084ec248c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
An example of a table to list all cumulants with harmonics 2, 3, 4, and 5 up \
to 6 order:\
\>", "Section",
 CellChangeTimes->{{3.8262757353542013`*^9, 
  3.826275771554267*^9}},ExpressionUUID->"4df24f01-bd33-478d-a5e6-\
91e611378bfe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cTable", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "}"}], ",", "6", ",", "v", 
   ",", "\[Psi]"}], "]"}]], "Input",
 CellChangeTimes->{{3.826266208514477*^9, 3.8262662796808577`*^9}, {
  3.8262754568891087`*^9, 3.8262754570314627`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"cac01d05-7201-47a4-a28d-10b707877207"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[\\\"\\\\\\\"m\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*RowBox[{\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\
\"}]\\\\\\\\)\\\\\\\"\\\"], \\\",\\\", \
SubscriptBox[\\\"\\\\\\\"m\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*RowBox[{\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\
\"}]\\\\\\\\)\\\\\\\"\\\"], \\\",\\\", \
SubscriptBox[\\\"\\\\\\\"m\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*RowBox[{\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\
\"}]\\\\\\\\)\\\\\\\"\\\"], \\\",\\\", \
SubscriptBox[\\\"\\\\\\\"m\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*RowBox[{\\\\\\\\\\\\\\\"4\\\\\\\\\\\\\\\
\"}]\\\\\\\\)\\\\\\\"\\\"]}], \\\"}\\\"}]\\)\"\>", \
"\<\"\\!\\(\\*RowBox[{\\\"{\\\", \
RowBox[{SubscriptBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*RowBox[{\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\
\"}]\\\\\\\\)\\\\\\\"\\\"], \\\",\\\", \
SubscriptBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\
\\\\\\\\*RowBox[{\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\"}]\\\\\\\\)\\\\\\\"\\\"], \
\\\",\\\", SubscriptBox[\\\"\\\\\\\"\[Alpha]\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*RowBox[{\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\
\"}]\\\\\\\\)\\\\\\\"\\\"]}], \\\"}\\\"}]\\)\"\>", \
"\<\"\\!\\(\\*SubsuperscriptBox[\\\"c\\\", TemplateBox[List[\\\",\\\", \\\"\\\
\\\\\",\\\\\\\"\\\", \\\"2\\\", \\\"3\\\", \\\"4\\\", \\\"5\\\"], \
\\\"RowWithSeparators\\\"], \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*RowBox[{\\\
\\\\\\\\\\\\\"{\\\\\\\\\\\\\\\", \
RowBox[{SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\[Alpha]\
\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\
\\!\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\(\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\*RowBox[{\
\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"}]\\\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\)\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\"], \\\\\\\\\\\\\\\",\
\\\\\\\\\\\\\\\", SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\
\"\[Alpha]\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\
\\!\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\(\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\*RowBox[{\
\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"}]\\\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\)\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\"], \\\\\\\\\\\\\\\",\
\\\\\\\\\\\\\\\", SubscriptBox[\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\
\"\[Alpha]\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\", \
\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\
\\!\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\(\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\*RowBox[{\
\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\
\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"}]\\\\\\\\\\\\\\\\\\\\\\\\\
\\\\\\\\)\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\\"\\\\\\\\\\\\\\\"]}], \
\\\\\\\\\\\\\\\"}\\\\\\\\\\\\\\\"}]\\\\\\\\)\\\\\\\"\\\"]\\)\\!\\(\\*RowBox[{\
\\\"{\\\", RowBox[{SubscriptBox[\\\"\\\\\\\"m\\\\\\\"\\\", \\\"\\\\\\\"\\\\\\\
\\!\\\\\\\\(\\\\\\\\*RowBox[{\\\\\\\\\\\\\\\"1\\\\\\\\\\\\\\\"}]\\\\\\\\)\\\\\
\\\"\\\"], \\\",\\\", SubscriptBox[\\\"\\\\\\\"m\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*RowBox[{\\\\\\\\\\\\\\\"2\\\\\\\\\\\\\\\
\"}]\\\\\\\\)\\\\\\\"\\\"], \\\",\\\", \
SubscriptBox[\\\"\\\\\\\"m\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*RowBox[{\\\\\\\\\\\\\\\"3\\\\\\\\\\\\\\\
\"}]\\\\\\\\)\\\\\\\"\\\"], \\\",\\\", \
SubscriptBox[\\\"\\\\\\\"m\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*RowBox[{\\\\\\\\\\\\\\\"4\\\\\\\\\\\\\\\
\"}]\\\\\\\\)\\\\\\\"\\\"]}], \\\"}\\\"}]\\)\"\>"},
    {"\<\"{1, 1, 1, 1}\"\>", "\<\"{3, 4, -5}\"\>", "\<\"\\!\\(\\*RowBox[{\\\"\
\[LeftAngleBracket]\\\", RowBox[{SubscriptBox[\\\"v\\\", \\\"2\\\"], \\\" \
\\\", SubscriptBox[\\\"v\\\", \\\"3\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \
\\\"4\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \\\"5\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \
SubscriptBox[\\\"\[Psi]\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \
\\\", SubscriptBox[\\\"\[Psi]\\\", \\\"3\\\"]}], \\\"-\\\", \
RowBox[{\\\"4\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"4\\\"]}], \
\\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"5\\\
\"]}]}], \\\"]\\\"}]}], \\\"\[RightAngleBracket]\\\"}]\\)\"\>"},
    {"\<\"{1, 1, 2, 1}\"\>", "\<\"{-3, 0, 5}\"\>", \
"\<\"\\!\\(\\*RowBox[{RowBox[{\\\"\[LeftAngleBracket]\\\", \
RowBox[{SubsuperscriptBox[\\\"v\\\", \\\"4\\\", \\\"2\\\"], \\\" \\\", \
SubscriptBox[\\\"v\\\", \\\"2\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \
\\\"5\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \
SubscriptBox[\\\"\[Psi]\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", SubscriptBox[\\\"\[Psi]\\\", \\\"3\\\"]}], \\\"-\\\", \
RowBox[{\\\"5\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"5\\\"]}]}], \\\
\"]\\\"}]}], \\\"\[RightAngleBracket]\\\"}], \\\"-\\\", RowBox[{RowBox[{\\\"\
\[LeftAngleBracket]\\\", SubsuperscriptBox[\\\"v\\\", \\\"4\\\", \\\"2\\\"], \
\\\"\[RightAngleBracket]\\\"}], \\\" \\\", \
RowBox[{\\\"\[LeftAngleBracket]\\\", RowBox[{SubscriptBox[\\\"v\\\", \
\\\"2\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \\\"3\\\"], \\\" \\\", \
SubscriptBox[\\\"v\\\", \\\"5\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
SubscriptBox[\\\"\[Psi]\\\", \\\"3\\\"]}], \\\"-\\\", RowBox[{\\\"5\\\", \\\" \
\\\", SubscriptBox[\\\"\[Psi]\\\", \\\"5\\\"]}]}], \\\"]\\\"}]}], \\\"\
\[RightAngleBracket]\\\"}]}]}]\\)\"\>"},
    {"\<\"{2, 1, 1, 1}\"\>", "\<\"{3, -4, 5}\"\>", "\<\"\\!\\(\\*RowBox[{\\\"\
\[LeftAngleBracket]\\\", RowBox[{SubsuperscriptBox[\\\"v\\\", \\\"2\\\", \
\\\"2\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \\\"3\\\"], \\\" \\\", \
SubscriptBox[\\\"v\\\", \\\"4\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \
\\\"5\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"4\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \
\\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \\\", \
SubscriptBox[\\\"\[Psi]\\\", \\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"4\\\", \\\" \
\\\", SubscriptBox[\\\"\[Psi]\\\", \\\"4\\\"]}], \\\"-\\\", \
RowBox[{\\\"5\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"5\\\"]}]}], \\\
\"]\\\"}]}], \\\"\[RightAngleBracket]\\\"}]\\)\"\>"},
    {"\<\"{3, 1, 1, 1}\"\>", "\<\"{-3, 4, 5}\"\>", \
"\<\"\\!\\(\\*RowBox[{RowBox[{\\\"\[LeftAngleBracket]\\\", \
RowBox[{SubsuperscriptBox[\\\"v\\\", \\\"2\\\", \\\"3\\\"], \\\" \\\", \
SubscriptBox[\\\"v\\\", \\\"3\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \
\\\"4\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \\\"5\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{RowBox[{\\\"6\\\", \\\" \\\", \
SubscriptBox[\\\"\[Psi]\\\", \\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \
\\\", SubscriptBox[\\\"\[Psi]\\\", \\\"3\\\"]}], \\\"-\\\", \
RowBox[{\\\"4\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"4\\\"]}], \
\\\"-\\\", RowBox[{\\\"5\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"5\\\
\"]}]}], \\\"]\\\"}]}], \\\"\[RightAngleBracket]\\\"}], \\\"-\\\", RowBox[{\\\
\"3\\\", \\\" \\\", RowBox[{\\\"\[LeftAngleBracket]\\\", \
RowBox[{SubsuperscriptBox[\\\"v\\\", \\\"2\\\", \\\"2\\\"], \\\" \\\", \
SubscriptBox[\\\"v\\\", \\\"4\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SubscriptBox[\\\"\[Psi]\\\", \\\"2\\\"], \\\"-\\\", SubscriptBox[\\\"\
\[Psi]\\\", \\\"4\\\"]}], \\\")\\\"}]}], \\\"]\\\"}]}], \\\"\
\[RightAngleBracket]\\\"}], \\\" \\\", RowBox[{\\\"\[LeftAngleBracket]\\\", \
RowBox[{SubscriptBox[\\\"v\\\", \\\"2\\\"], \\\" \\\", \
SubscriptBox[\\\"v\\\", \\\"3\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \
\\\"5\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
SubscriptBox[\\\"\[Psi]\\\", \\\"3\\\"]}], \\\"-\\\", RowBox[{\\\"5\\\", \\\" \
\\\", SubscriptBox[\\\"\[Psi]\\\", \\\"5\\\"]}]}], \\\"]\\\"}]}], \\\"\
\[RightAngleBracket]\\\"}]}]}]\\)\"\>"},
    {"\<\"{1, 1, 1, 3}\"\>", "\<\"{3, 4, -5}\"\>", \
"\<\"\\!\\(\\*RowBox[{RowBox[{\\\"\[LeftAngleBracket]\\\", \
RowBox[{SubsuperscriptBox[\\\"v\\\", \\\"5\\\", \\\"3\\\"], \\\" \\\", \
SubscriptBox[\\\"v\\\", \\\"2\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \
\\\"4\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \
SubscriptBox[\\\"\[Psi]\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \
\\\", SubscriptBox[\\\"\[Psi]\\\", \\\"3\\\"]}], \\\"-\\\", \
RowBox[{\\\"4\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"4\\\"]}], \
\\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"5\\\
\"]}]}], \\\"]\\\"}]}], \\\"\[RightAngleBracket]\\\"}], \\\"-\\\", RowBox[{\\\
\"2\\\", \\\" \\\", RowBox[{\\\"\[LeftAngleBracket]\\\", \
RowBox[{SubscriptBox[\\\"v\\\", \\\"2\\\"], \\\" \\\", \
SubscriptBox[\\\"v\\\", \\\"3\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \
\\\"4\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \\\"5\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \
SubscriptBox[\\\"\[Psi]\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \
\\\", SubscriptBox[\\\"\[Psi]\\\", \\\"3\\\"]}], \\\"-\\\", \
RowBox[{\\\"4\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"4\\\"]}], \
\\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"5\\\
\"]}]}], \\\"]\\\"}]}], \\\"\[RightAngleBracket]\\\"}], \\\" \\\", RowBox[{\\\
\"\[LeftAngleBracket]\\\", SubsuperscriptBox[\\\"v\\\", \\\"5\\\", \
\\\"2\\\"], \\\"\[RightAngleBracket]\\\"}]}]}]\\)\"\>"},
    {"\<\"{1, 1, 3, 1}\"\>", "\<\"{3, 4, -5}\"\>", \
"\<\"\\!\\(\\*RowBox[{RowBox[{\\\"\[LeftAngleBracket]\\\", \
RowBox[{SubsuperscriptBox[\\\"v\\\", \\\"4\\\", \\\"3\\\"], \\\" \\\", \
SubscriptBox[\\\"v\\\", \\\"2\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \
\\\"5\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \\\"3\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \
SubscriptBox[\\\"\[Psi]\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \
\\\", SubscriptBox[\\\"\[Psi]\\\", \\\"3\\\"]}], \\\"-\\\", \
RowBox[{\\\"4\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"4\\\"]}], \
\\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"5\\\
\"]}]}], \\\"]\\\"}]}], \\\"\[RightAngleBracket]\\\"}], \\\"-\\\", RowBox[{\\\
\"2\\\", \\\" \\\", RowBox[{\\\"\[LeftAngleBracket]\\\", SubsuperscriptBox[\\\
\"v\\\", \\\"4\\\", \\\"2\\\"], \\\"\[RightAngleBracket]\\\"}], \\\" \\\", \
RowBox[{\\\"\[LeftAngleBracket]\\\", RowBox[{SubscriptBox[\\\"v\\\", \
\\\"2\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \\\"3\\\"], \\\" \\\", \
SubscriptBox[\\\"v\\\", \\\"4\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \
\\\"5\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \
\\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \\\", \
SubscriptBox[\\\"\[Psi]\\\", \\\"3\\\"]}], \\\"-\\\", RowBox[{\\\"4\\\", \\\" \
\\\", SubscriptBox[\\\"\[Psi]\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"5\\\"]}]}], \\\
\"]\\\"}]}], \\\"\[RightAngleBracket]\\\"}]}]}]\\)\"\>"},
    {"\<\"{1, 2, 1, 2}\"\>", "\<\"{6, -4, 0}\"\>", \
"\<\"\\!\\(\\*RowBox[{RowBox[{\\\"\[LeftAngleBracket]\\\", \
RowBox[{SubsuperscriptBox[\\\"v\\\", \\\"5\\\", \\\"2\\\"], \\\" \\\", \
SubsuperscriptBox[\\\"v\\\", \\\"3\\\", \\\"2\\\"], \\\" \\\", \
SubscriptBox[\\\"v\\\", \\\"2\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \
\\\"4\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{SubscriptBox[\\\"\[Psi]\\\", \
\\\"2\\\"], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \\\", \
SubscriptBox[\\\"\[Psi]\\\", \\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", SubscriptBox[\\\"\[Psi]\\\", \\\"4\\\"]}]}], \\\")\\\"}]}], \
\\\"]\\\"}]}], \\\"\[RightAngleBracket]\\\"}], \\\"-\\\", \
RowBox[{RowBox[{\\\"\[LeftAngleBracket]\\\", \
RowBox[{SubsuperscriptBox[\\\"v\\\", \\\"3\\\", \\\"2\\\"], \\\" \\\", \
SubscriptBox[\\\"v\\\", \\\"2\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \
\\\"4\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{\\\"2\\\", \
\\\" \\\", RowBox[{\\\"(\\\", RowBox[{SubscriptBox[\\\"\[Psi]\\\", \
\\\"2\\\"], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \\\", \
SubscriptBox[\\\"\[Psi]\\\", \\\"3\\\"]}], \\\"+\\\", RowBox[{\\\"2\\\", \\\" \
\\\", SubscriptBox[\\\"\[Psi]\\\", \\\"4\\\"]}]}], \\\")\\\"}]}], \
\\\"]\\\"}]}], \\\"\[RightAngleBracket]\\\"}], \\\" \\\", RowBox[{\\\"\
\[LeftAngleBracket]\\\", SubsuperscriptBox[\\\"v\\\", \\\"5\\\", \\\"2\\\"], \
\\\"\[RightAngleBracket]\\\"}]}]}]\\)\"\>"},
    {"\<\"{1, 3, 1, 1}\"\>", "\<\"{3, 4, -5}\"\>", \
"\<\"\\!\\(\\*RowBox[{RowBox[{\\\"\[LeftAngleBracket]\\\", \
RowBox[{SubsuperscriptBox[\\\"v\\\", \\\"3\\\", \\\"3\\\"], \\\" \\\", \
SubscriptBox[\\\"v\\\", \\\"2\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \
\\\"5\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \\\"4\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \
SubscriptBox[\\\"\[Psi]\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \
\\\", SubscriptBox[\\\"\[Psi]\\\", \\\"3\\\"]}], \\\"-\\\", \
RowBox[{\\\"4\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"4\\\"]}], \
\\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"5\\\
\"]}]}], \\\"]\\\"}]}], \\\"\[RightAngleBracket]\\\"}], \\\"-\\\", RowBox[{\\\
\"2\\\", \\\" \\\", RowBox[{\\\"\[LeftAngleBracket]\\\", SubsuperscriptBox[\\\
\"v\\\", \\\"3\\\", \\\"2\\\"], \\\"\[RightAngleBracket]\\\"}], \\\" \\\", \
RowBox[{\\\"\[LeftAngleBracket]\\\", RowBox[{SubscriptBox[\\\"v\\\", \
\\\"2\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \\\"3\\\"], \\\" \\\", \
SubscriptBox[\\\"v\\\", \\\"4\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \
\\\"5\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \
\\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \\\", \
SubscriptBox[\\\"\[Psi]\\\", \\\"3\\\"]}], \\\"-\\\", RowBox[{\\\"4\\\", \\\" \
\\\", SubscriptBox[\\\"\[Psi]\\\", \\\"4\\\"]}], \\\"+\\\", \
RowBox[{\\\"5\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"5\\\"]}]}], \\\
\"]\\\"}]}], \\\"\[RightAngleBracket]\\\"}]}]}]\\)\"\>"},
    {"\<\"{2, 1, 2, 1}\"\>", "\<\"{-3, 8, -5}\"\>", \
"\<\"\\!\\(\\*RowBox[{RowBox[{\\\"\[LeftAngleBracket]\\\", \
RowBox[{SubsuperscriptBox[\\\"v\\\", \\\"4\\\", \\\"2\\\"], \\\" \\\", \
SubsuperscriptBox[\\\"v\\\", \\\"2\\\", \\\"2\\\"], \\\" \\\", \
SubscriptBox[\\\"v\\\", \\\"5\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \
\\\"3\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"3\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \
\\\"3\\\"]}], \\\"-\\\", RowBox[{\\\"8\\\", \\\" \\\", \
SubscriptBox[\\\"\[Psi]\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", SubscriptBox[\\\"\[Psi]\\\", \\\"5\\\"]}]}], \\\"]\\\"}]}], \\\"\
\[RightAngleBracket]\\\"}], \\\"-\\\", \
RowBox[{RowBox[{\\\"\[LeftAngleBracket]\\\", SubsuperscriptBox[\\\"v\\\", \
\\\"2\\\", \\\"2\\\"], \\\"\[RightAngleBracket]\\\"}], \\\" \\\", \
RowBox[{\\\"\[LeftAngleBracket]\\\", RowBox[{SubsuperscriptBox[\\\"v\\\", \
\\\"4\\\", \\\"2\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \\\"3\\\"], \\\" \\\
\", SubscriptBox[\\\"v\\\", \\\"5\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\
\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \
\\\"3\\\"]}], \\\"-\\\", RowBox[{\\\"8\\\", \\\" \\\", \
SubscriptBox[\\\"\[Psi]\\\", \\\"4\\\"]}], \\\"+\\\", RowBox[{\\\"5\\\", \\\" \
\\\", SubscriptBox[\\\"\[Psi]\\\", \\\"5\\\"]}]}], \\\"]\\\"}]}], \\\"\
\[RightAngleBracket]\\\"}]}]}]\\)\"\>"},
    {"\<\"{3, 1, 1, 1}\"\>", "\<\"{3, 4, -5}\"\>", \
"\<\"\\!\\(\\*RowBox[{RowBox[{\\\"\[LeftAngleBracket]\\\", \
RowBox[{SubsuperscriptBox[\\\"v\\\", \\\"2\\\", \\\"3\\\"], \\\" \\\", \
SubscriptBox[\\\"v\\\", \\\"3\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \
\\\"4\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \\\"5\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \
SubscriptBox[\\\"\[Psi]\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \
\\\", SubscriptBox[\\\"\[Psi]\\\", \\\"3\\\"]}], \\\"-\\\", \
RowBox[{\\\"4\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"4\\\"]}], \
\\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"5\\\
\"]}]}], \\\"]\\\"}]}], \\\"\[RightAngleBracket]\\\"}], \\\"-\\\", \
RowBox[{RowBox[{\\\"\[LeftAngleBracket]\\\", \
RowBox[{SubsuperscriptBox[\\\"v\\\", \\\"2\\\", \\\"2\\\"], \\\" \\\", \
SubscriptBox[\\\"v\\\", \\\"4\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \
\\\"[\\\", RowBox[{\\\"4\\\", \\\" \\\", RowBox[{\\\"(\\\", \
RowBox[{SubscriptBox[\\\"\[Psi]\\\", \\\"2\\\"], \\\"-\\\", SubscriptBox[\\\"\
\[Psi]\\\", \\\"4\\\"]}], \\\")\\\"}]}], \\\"]\\\"}]}], \\\"\
\[RightAngleBracket]\\\"}], \\\" \\\", RowBox[{\\\"\[LeftAngleBracket]\\\", \
RowBox[{SubscriptBox[\\\"v\\\", \\\"2\\\"], \\\" \\\", \
SubscriptBox[\\\"v\\\", \\\"3\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \
\\\"5\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"2\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \
\\\"2\\\"]}], \\\"+\\\", RowBox[{\\\"3\\\", \\\" \\\", \
SubscriptBox[\\\"\[Psi]\\\", \\\"3\\\"]}], \\\"-\\\", RowBox[{\\\"5\\\", \\\" \
\\\", SubscriptBox[\\\"\[Psi]\\\", \\\"5\\\"]}]}], \\\"]\\\"}]}], \\\"\
\[RightAngleBracket]\\\"}]}], \\\"-\\\", RowBox[{\\\"2\\\", \\\" \\\", \
RowBox[{\\\"\[LeftAngleBracket]\\\", SubsuperscriptBox[\\\"v\\\", \\\"2\\\", \
\\\"2\\\"], \\\"\[RightAngleBracket]\\\"}], \\\" \\\", RowBox[{\\\"\
\[LeftAngleBracket]\\\", RowBox[{SubscriptBox[\\\"v\\\", \\\"2\\\"], \\\" \
\\\", SubscriptBox[\\\"v\\\", \\\"3\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \
\\\"4\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \\\"5\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{RowBox[{\\\"2\\\", \\\" \\\", \
SubscriptBox[\\\"\[Psi]\\\", \\\"2\\\"]}], \\\"-\\\", RowBox[{\\\"3\\\", \\\" \
\\\", SubscriptBox[\\\"\[Psi]\\\", \\\"3\\\"]}], \\\"-\\\", \
RowBox[{\\\"4\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"4\\\"]}], \
\\\"+\\\", RowBox[{\\\"5\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"5\\\
\"]}]}], \\\"]\\\"}]}], \\\"\[RightAngleBracket]\\\"}]}]}]\\)\"\>"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}},
   GridBoxDividers->{"RowsIndexed" -> {1 -> {
         Thickness[Large], 
         GrayLevel[0]}, 2 -> {
         Thickness[Large], 
         GrayLevel[0]}, 12 -> {
         Thickness[Large], 
         GrayLevel[0]}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{3.8262662238463087`*^9, 3.8262662722655363`*^9, 
  3.826266353466853*^9, 3.8262755266849413`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"bded873a-409d-493f-9709-2b90e9b5327f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Example of cumulants in four different output form:", "Section",
 CellChangeTimes->{{3.826275795467394*^9, 
  3.826275814599894*^9}},ExpressionUUID->"1122b5a5-b371-4c32-92f9-\
85f63e90ba9b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"c", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5", ",", 
     RowBox[{"-", "6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}], ",", "v", ",", 
   "\[Psi]"}], "]"}]], "Input",
 CellChangeTimes->{{3.826265850752309*^9, 3.826265868670698*^9}, {
  3.826265960418985*^9, 3.826265997709137*^9}, {3.826266042701488*^9, 
  3.826266072631868*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"e7f4407d-0f1b-4f39-9c2b-fd9dc83a8bcf"],

Cell[BoxData["\<\"\\!\\(\\*RowBox[{RowBox[{\\\"\[LeftAngleBracket]\\\", \
RowBox[{SubsuperscriptBox[\\\"v\\\", \\\"3\\\", \\\"3\\\"], \\\" \\\", \
SubscriptBox[\\\"v\\\", \\\"4\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \
\\\"5\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \\\"6\\\"], \\\" \\\", \
RowBox[{\\\"Cos\\\", \\\"[\\\", RowBox[{RowBox[{\\\"3\\\", \\\" \\\", \
SubscriptBox[\\\"\[Psi]\\\", \\\"3\\\"]}], \\\"-\\\", RowBox[{\\\"4\\\", \\\" \
\\\", SubscriptBox[\\\"\[Psi]\\\", \\\"4\\\"]}], \\\"-\\\", \
RowBox[{\\\"5\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"5\\\"]}], \
\\\"+\\\", RowBox[{\\\"6\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"6\\\
\"]}]}], \\\"]\\\"}]}], \\\"\[RightAngleBracket]\\\"}], \\\"-\\\", RowBox[{\\\
\"2\\\", \\\" \\\", RowBox[{\\\"\[LeftAngleBracket]\\\", SubsuperscriptBox[\\\
\"v\\\", \\\"3\\\", \\\"2\\\"], \\\"\[RightAngleBracket]\\\"}], \\\" \\\", \
RowBox[{\\\"\[LeftAngleBracket]\\\", RowBox[{SubscriptBox[\\\"v\\\", \
\\\"3\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \\\"4\\\"], \\\" \\\", \
SubscriptBox[\\\"v\\\", \\\"5\\\"], \\\" \\\", SubscriptBox[\\\"v\\\", \
\\\"6\\\"], \\\" \\\", RowBox[{\\\"Cos\\\", \\\"[\\\", \
RowBox[{RowBox[{\\\"3\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \
\\\"3\\\"]}], \\\"-\\\", RowBox[{\\\"4\\\", \\\" \\\", \
SubscriptBox[\\\"\[Psi]\\\", \\\"4\\\"]}], \\\"-\\\", RowBox[{\\\"5\\\", \\\" \
\\\", SubscriptBox[\\\"\[Psi]\\\", \\\"5\\\"]}], \\\"+\\\", \
RowBox[{\\\"6\\\", \\\" \\\", SubscriptBox[\\\"\[Psi]\\\", \\\"6\\\"]}]}], \\\
\"]\\\"}]}], \\\"\[RightAngleBracket]\\\"}]}]}]\\)\"\>"], "Output",
 CellChangeTimes->{
  3.826266002253272*^9, {3.82626604683867*^9, 3.8262660790538692`*^9}, 
   3.826275351318535*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"efe4b4ba-a050-4631-b1a6-290764ef787e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cQvec", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], ",", "M", ",", "Q"}], "]"}]], "Input",
 CellChangeTimes->{{3.8262755574271193`*^9, 3.826275598542964*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"96ff5fcd-58f9-486f-ba8d-417e560d4c55"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"Mean", "[", 
     FractionBox[
      RowBox[{"M", "-", 
       RowBox[{
        RowBox[{"Q", "[", 
         RowBox[{"-", "2"}], "]"}], " ", 
        RowBox[{"Q", "[", "2", "]"}]}]}], 
      RowBox[{"M", "-", 
       SuperscriptBox["M", "2"]}]], "]"}]}], " ", 
   RowBox[{"Mean", "[", 
    FractionBox[
     RowBox[{"M", "-", 
      RowBox[{
       RowBox[{"Q", "[", 
        RowBox[{"-", "3"}], "]"}], " ", 
       RowBox[{"Q", "[", "3", "]"}]}]}], 
     RowBox[{"M", "-", 
      SuperscriptBox["M", "2"]}]], "]"}]}], "+", 
  RowBox[{"Mean", "[", 
   FractionBox[
    RowBox[{
     SuperscriptBox["M", "2"], "+", 
     RowBox[{"4", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"-", "2"}], "]"}], " ", 
      RowBox[{"Q", "[", "2", "]"}]}], "-", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"-", "3"}], "]"}], " ", 
      RowBox[{"Q", "[", "1", "]"}], " ", 
      RowBox[{"Q", "[", "2", "]"}]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"Q", "[", 
       RowBox[{"-", "3"}], "]"}], " ", 
      RowBox[{"Q", "[", "3", "]"}]}], "-", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"-", "5"}], "]"}], " ", 
      RowBox[{"Q", "[", "2", "]"}], " ", 
      RowBox[{"Q", "[", "3", "]"}]}], "+", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"-", "3"}], "]"}], " ", 
      RowBox[{"Q", "[", 
       RowBox[{"-", "2"}], "]"}], " ", 
      RowBox[{"Q", "[", "2", "]"}], " ", 
      RowBox[{"Q", "[", "3", "]"}]}], "-", 
     RowBox[{"M", " ", 
      RowBox[{"(", 
       RowBox[{"6", "+", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"-", "2"}], "]"}], " ", 
         RowBox[{"Q", "[", "2", "]"}]}], "+", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"-", "3"}], "]"}], " ", 
         RowBox[{"Q", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"-", "1"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Q", "[", "1", "]"}], "-", 
        RowBox[{
         RowBox[{"Q", "[", 
          RowBox[{"-", "2"}], "]"}], " ", 
         RowBox[{"Q", "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"-", "5"}], "]"}], " ", 
      RowBox[{"Q", "[", "5", "]"}]}], "-", 
     RowBox[{
      RowBox[{"Q", "[", 
       RowBox[{"-", "3"}], "]"}], " ", 
      RowBox[{"Q", "[", 
       RowBox[{"-", "2"}], "]"}], " ", 
      RowBox[{"Q", "[", "5", "]"}]}]}], 
    RowBox[{"M", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"11", " ", "M"}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["M", "2"]}], "+", 
       SuperscriptBox["M", "3"]}], ")"}]}]], "]"}]}]], "Output",
 CellChangeTimes->{{3.826275562453779*^9, 3.8262755993447647`*^9}},
 CellLabel->"Out[29]=",ExpressionUUID->"2f3bea19-b2b7-48f6-b19f-2ba5da63a002"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cCorr", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5", ",", 
     RowBox[{"-", "6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}], ",", "corr"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.826275297273485*^9, 3.826275324840005*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"b79c2c5c-7134-4145-8d45-22cb0ca352fc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"corr", "[", 
     RowBox[{
      RowBox[{"-", "3"}], ",", "3"}], "]"}]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"corr", "[", 
      RowBox[{
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "3"}], ",", "4", ",", "5"}], "]"}], "+", 
     RowBox[{"corr", "[", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", "3", ",", "6"}], "]"}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"corr", "[", 
      RowBox[{
       RowBox[{"-", "6"}], ",", 
       RowBox[{"-", "3"}], ",", 
       RowBox[{"-", "3"}], ",", "3", ",", "4", ",", "5"}], "]"}], "+", 
     RowBox[{"corr", "[", 
      RowBox[{
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "3"}], ",", "3", ",", "3", ",", "6"}], "]"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{{3.826275326468498*^9, 3.8262753537597313`*^9}},
 CellLabel->"Out[21]=",ExpressionUUID->"7f8ea412-ba41-47db-b295-d14a8fde41f7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"cCorr", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5", ",", 
     RowBox[{"-", "6"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.826275369286656*^9, 3.826275369429854*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"26b7c28b-5088-4c3c-a2a0-705f896d3f10"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    RowBox[{"\[LeftAngleBracket]", 
     SubscriptBox[
      RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
      RowBox[{
       RowBox[{"-", "3"}], ",", "3"}]], "\[RightAngleBracket]"}]}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      SubscriptBox[
       RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
       RowBox[{
        RowBox[{"-", "6"}], ",", 
        RowBox[{"-", "3"}], ",", "4", ",", "5"}]], "\[RightAngleBracket]"}], 
     "+", 
     RowBox[{"\[LeftAngleBracket]", 
      SubscriptBox[
       RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
       RowBox[{
        RowBox[{"-", "5"}], ",", 
        RowBox[{"-", "4"}], ",", "3", ",", "6"}]], "\[RightAngleBracket]"}]}],
     ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      SubscriptBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
       RowBox[{
        RowBox[{"-", "6"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "3"}], ",", "3", ",", "4", ",", "5"}]], 
      "\[RightAngleBracket]"}], "+", 
     RowBox[{"\[LeftAngleBracket]", 
      SubscriptBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
       RowBox[{
        RowBox[{"-", "5"}], ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", "3", ",", "3", ",", "6"}]], 
      "\[RightAngleBracket]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8262753709460993`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"0c660e5c-0be3-4a14-bbc2-64eedbdcfb14"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The statistical uncertainty of any function of correlations:", "Section",
 CellChangeTimes->{{3.8262758210510693`*^9, 
  3.8262758337399807`*^9}},ExpressionUUID->"c2ebec61-8c1a-4167-8c8f-\
0d263f0dca62"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Nsigma2", "[", 
  RowBox[{"correl", "[", 
   RowBox[{
    RowBox[{"-", "2"}], ",", 
    RowBox[{"-", "2"}], ",", "2", ",", "2"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.826275843367486*^9, 3.826275851115953*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"7922f30b-2918-4e49-8b1f-2525f7c2624e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox[
    RowBox[{"\[LeftAngleBracket]", 
     SubscriptBox[
      RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
      RowBox[{
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "2"}], ",", "2", ",", "2"}]], "\[RightAngleBracket]"}], 
    "2"]}], "+", 
  RowBox[{"\[LeftAngleBracket]", 
   SubsuperscriptBox[
    RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
    RowBox[{
     RowBox[{"-", "2"}], ",", 
     RowBox[{"-", "2"}], ",", "2", ",", "2"}], "2"], 
   "\[RightAngleBracket]"}]}]], "Output",
 CellChangeTimes->{3.826275851859066*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"b3c77f12-06cb-4cbf-bd80-4af22d932744"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Nsigma2", "[", 
  RowBox[{
   SqrtBox[
    RowBox[{"multiP", "[", 
     RowBox[{
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "4"}], ",", "4", ",", "4"}], "]"}]], "*", 
   RowBox[{"Sin", "[", 
    RowBox[{"multiP", "[", 
     RowBox[{
      RowBox[{"-", "2"}], ",", "2"}], "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.82627586961624*^9, 3.826275919133648*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"911dfb96-21f5-4112-ba5b-e283079c17d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        SubscriptBox[
         RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
         RowBox[{
          RowBox[{"-", "2"}], ",", "2"}]], "\[RightAngleBracket]"}], "2"]}], 
     "+", 
     RowBox[{"\[LeftAngleBracket]", 
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
       RowBox[{
        RowBox[{"-", "2"}], ",", "2"}], "2"], "\[RightAngleBracket]"}]}], 
    ")"}], " ", 
   RowBox[{"\[LeftAngleBracket]", 
    SubscriptBox[
     RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
     RowBox[{
      RowBox[{"-", "4"}], ",", 
      RowBox[{"-", "4"}], ",", "4", ",", "4"}]], "\[RightAngleBracket]"}], 
   " ", 
   SuperscriptBox[
    RowBox[{"Cos", "[", 
     RowBox[{"\[LeftAngleBracket]", 
      SubscriptBox[
       RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
       RowBox[{
        RowBox[{"-", "2"}], ",", "2"}]], "\[RightAngleBracket]"}], "]"}], 
    "2"]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[LeftAngleBracket]", 
        SubscriptBox[
         RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
         RowBox[{
          RowBox[{"-", "2"}], ",", "2"}]], "\[RightAngleBracket]"}]}], " ", 
      RowBox[{"\[LeftAngleBracket]", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "4"}], ",", 
         RowBox[{"-", "4"}], ",", "4", ",", "4"}]], 
       "\[RightAngleBracket]"}]}], "+", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2"}]], " ", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "4"}], ",", 
         RowBox[{"-", "4"}], ",", "4", ",", "4"}]]}], 
      "\[RightAngleBracket]"}]}], ")"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"\[LeftAngleBracket]", 
     SubscriptBox[
      RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}]], "\[RightAngleBracket]"}], "]"}], " ", 
   
   RowBox[{"Sin", "[", 
    RowBox[{"\[LeftAngleBracket]", 
     SubscriptBox[
      RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
      RowBox[{
       RowBox[{"-", "2"}], ",", "2"}]], "\[RightAngleBracket]"}], "]"}]}], 
  "+", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", 
         SubscriptBox[
          RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
          RowBox[{
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "4"}], ",", "4", ",", "4"}]], 
         "\[RightAngleBracket]"}], "2"]}], "+", 
      RowBox[{"\[LeftAngleBracket]", 
       SubsuperscriptBox[
        RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "4"}], ",", 
         RowBox[{"-", "4"}], ",", "4", ",", "4"}], "2"], 
       "\[RightAngleBracket]"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", 
      RowBox[{"\[LeftAngleBracket]", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "2"}], ",", "2"}]], "\[RightAngleBracket]"}], "]"}], 
     "2"]}], 
   RowBox[{"4", " ", 
    RowBox[{"\[LeftAngleBracket]", 
     SubscriptBox[
      RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
      RowBox[{
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "4"}], ",", "4", ",", "4"}]], 
     "\[RightAngleBracket]"}]}]]}]], "Output",
 CellChangeTimes->{{3.8262759114486217`*^9, 3.82627591986043*^9}},
 CellLabel->"Out[32]=",ExpressionUUID->"fc63df50-44bf-4c51-ab61-3810d969249f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Nsigma2", "[", 
  RowBox[{"cCorr", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"4", ",", "5", ",", 
      RowBox[{"-", "6"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "}"}], ",", "corr"}], "]"}],
   "]"}]], "Input",
 CellChangeTimes->{3.826275362206625*^9},
 CellLabel->"In[33]:=",ExpressionUUID->"348314eb-359b-4566-a6f2-c993ab719644"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    RowBox[{"\[LeftAngleBracket]", 
     SubscriptBox[
      RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
      RowBox[{
       RowBox[{"-", "3"}], ",", "3"}]], "\[RightAngleBracket]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        SubscriptBox[
         RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
         RowBox[{
          RowBox[{"-", "6"}], ",", 
          RowBox[{"-", "3"}], ",", "4", ",", "5"}]], "\[RightAngleBracket]"}],
        "2"]}], "+", 
     RowBox[{"\[LeftAngleBracket]", 
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
       RowBox[{
        RowBox[{"-", "6"}], ",", 
        RowBox[{"-", "3"}], ",", "4", ",", "5"}], "2"], 
      "\[RightAngleBracket]"}]}], ")"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"\[LeftAngleBracket]", 
    SubscriptBox[
     RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
     RowBox[{
      RowBox[{"-", "3"}], ",", "3"}]], "\[RightAngleBracket]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[LeftAngleBracket]", 
        SubscriptBox[
         RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
         RowBox[{
          RowBox[{"-", "3"}], ",", "3"}]], "\[RightAngleBracket]"}]}], " ", 
      RowBox[{"\[LeftAngleBracket]", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "6"}], ",", 
         RowBox[{"-", "3"}], ",", "4", ",", "5"}]], 
       "\[RightAngleBracket]"}]}], "+", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "3"}], ",", "3"}]], " ", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "6"}], ",", 
         RowBox[{"-", "3"}], ",", "4", ",", "5"}]]}], 
      "\[RightAngleBracket]"}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[LeftAngleBracket]", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "6"}], ",", 
         RowBox[{"-", "3"}], ",", "4", ",", "5"}]], 
       "\[RightAngleBracket]"}]}], "-", 
     RowBox[{"\[LeftAngleBracket]", 
      SubscriptBox[
       RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
       RowBox[{
        RowBox[{"-", "5"}], ",", 
        RowBox[{"-", "4"}], ",", "3", ",", "6"}]], "\[RightAngleBracket]"}]}],
     ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        SubscriptBox[
         RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
         RowBox[{
          RowBox[{"-", "3"}], ",", "3"}]], "\[RightAngleBracket]"}], "2"]}], 
     "+", 
     RowBox[{"\[LeftAngleBracket]", 
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
       RowBox[{
        RowBox[{"-", "3"}], ",", "3"}], "2"], "\[RightAngleBracket]"}]}], 
    ")"}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[LeftAngleBracket]", 
        SubscriptBox[
         RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
         RowBox[{
          RowBox[{"-", "6"}], ",", 
          RowBox[{"-", "3"}], ",", "4", ",", "5"}]], 
        "\[RightAngleBracket]"}]}], "-", 
      RowBox[{"\[LeftAngleBracket]", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "5"}], ",", 
         RowBox[{"-", "4"}], ",", "3", ",", "6"}]], 
       "\[RightAngleBracket]"}]}], ")"}], "2"]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"\[LeftAngleBracket]", 
    SubscriptBox[
     RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
     RowBox[{
      RowBox[{"-", "3"}], ",", "3"}]], "\[RightAngleBracket]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[LeftAngleBracket]", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "6"}], ",", 
         RowBox[{"-", "3"}], ",", "4", ",", "5"}]], 
       "\[RightAngleBracket]"}]}], "-", 
     RowBox[{"\[LeftAngleBracket]", 
      SubscriptBox[
       RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
       RowBox[{
        RowBox[{"-", "5"}], ",", 
        RowBox[{"-", "4"}], ",", "3", ",", "6"}]], "\[RightAngleBracket]"}]}],
     ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[LeftAngleBracket]", 
        SubscriptBox[
         RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
         RowBox[{
          RowBox[{"-", "3"}], ",", "3"}]], "\[RightAngleBracket]"}]}], " ", 
      RowBox[{"\[LeftAngleBracket]", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "5"}], ",", 
         RowBox[{"-", "4"}], ",", "3", ",", "6"}]], 
       "\[RightAngleBracket]"}]}], "+", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "3"}], ",", "3"}]], " ", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "5"}], ",", 
         RowBox[{"-", "4"}], ",", "3", ",", "6"}]]}], 
      "\[RightAngleBracket]"}]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"\[LeftAngleBracket]", 
     SubscriptBox[
      RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
      RowBox[{
       RowBox[{"-", "3"}], ",", "3"}]], "\[RightAngleBracket]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[LeftAngleBracket]", 
        SubscriptBox[
         RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
         RowBox[{
          RowBox[{"-", "6"}], ",", 
          RowBox[{"-", "3"}], ",", "4", ",", "5"}]], 
        "\[RightAngleBracket]"}]}], " ", 
      RowBox[{"\[LeftAngleBracket]", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "5"}], ",", 
         RowBox[{"-", "4"}], ",", "3", ",", "6"}]], 
       "\[RightAngleBracket]"}]}], "+", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "6"}], ",", 
         RowBox[{"-", "3"}], ",", "4", ",", "5"}]], " ", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "5"}], ",", 
         RowBox[{"-", "4"}], ",", "3", ",", "6"}]]}], 
      "\[RightAngleBracket]"}]}], ")"}]}], "+", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"\[LeftAngleBracket]", 
     SubscriptBox[
      RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
      RowBox[{
       RowBox[{"-", "3"}], ",", "3"}]], "\[RightAngleBracket]"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        SubscriptBox[
         RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
         RowBox[{
          RowBox[{"-", "5"}], ",", 
          RowBox[{"-", "4"}], ",", "3", ",", "6"}]], "\[RightAngleBracket]"}],
        "2"]}], "+", 
     RowBox[{"\[LeftAngleBracket]", 
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
       RowBox[{
        RowBox[{"-", "5"}], ",", 
        RowBox[{"-", "4"}], ",", "3", ",", "6"}], "2"], 
      "\[RightAngleBracket]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[LeftAngleBracket]", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "6"}], ",", 
         RowBox[{"-", "3"}], ",", "4", ",", "5"}]], 
       "\[RightAngleBracket]"}]}], "-", 
     RowBox[{"\[LeftAngleBracket]", 
      SubscriptBox[
       RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
       RowBox[{
        RowBox[{"-", "5"}], ",", 
        RowBox[{"-", "4"}], ",", "3", ",", "6"}]], "\[RightAngleBracket]"}]}],
     ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[LeftAngleBracket]", 
        SubscriptBox[
         RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
         RowBox[{
          RowBox[{"-", "3"}], ",", "3"}]], "\[RightAngleBracket]"}]}], " ", 
      RowBox[{"\[LeftAngleBracket]", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "6"}], ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "3"}], ",", "3", ",", "4", ",", "5"}]], 
       "\[RightAngleBracket]"}]}], "+", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "3"}], ",", "3"}]], " ", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "6"}], ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "3"}], ",", "3", ",", "4", ",", "5"}]]}], 
      "\[RightAngleBracket]"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"\[LeftAngleBracket]", 
    SubscriptBox[
     RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
     RowBox[{
      RowBox[{"-", "3"}], ",", "3"}]], "\[RightAngleBracket]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[LeftAngleBracket]", 
        SubscriptBox[
         RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
         RowBox[{
          RowBox[{"-", "6"}], ",", 
          RowBox[{"-", "3"}], ",", "4", ",", "5"}]], 
        "\[RightAngleBracket]"}]}], " ", 
      RowBox[{"\[LeftAngleBracket]", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "6"}], ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "3"}], ",", "3", ",", "4", ",", "5"}]], 
       "\[RightAngleBracket]"}]}], "+", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "6"}], ",", 
         RowBox[{"-", "3"}], ",", "4", ",", "5"}]], " ", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "6"}], ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "3"}], ",", "3", ",", "4", ",", "5"}]]}], 
      "\[RightAngleBracket]"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"\[LeftAngleBracket]", 
    SubscriptBox[
     RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
     RowBox[{
      RowBox[{"-", "3"}], ",", "3"}]], "\[RightAngleBracket]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[LeftAngleBracket]", 
        SubscriptBox[
         RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
         RowBox[{
          RowBox[{"-", "5"}], ",", 
          RowBox[{"-", "4"}], ",", "3", ",", "6"}]], 
        "\[RightAngleBracket]"}]}], " ", 
      RowBox[{"\[LeftAngleBracket]", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "6"}], ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "3"}], ",", "3", ",", "4", ",", "5"}]], 
       "\[RightAngleBracket]"}]}], "+", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "5"}], ",", 
         RowBox[{"-", "4"}], ",", "3", ",", "6"}]], " ", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "6"}], ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "3"}], ",", "3", ",", "4", ",", "5"}]]}], 
      "\[RightAngleBracket]"}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        SubscriptBox[
         RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
         RowBox[{
          RowBox[{"-", "6"}], ",", 
          RowBox[{"-", "3"}], ",", 
          RowBox[{"-", "3"}], ",", "3", ",", "4", ",", "5"}]], 
        "\[RightAngleBracket]"}], "2"]}], "+", 
     RowBox[{"\[LeftAngleBracket]", 
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
       RowBox[{
        RowBox[{"-", "6"}], ",", 
        RowBox[{"-", "3"}], ",", 
        RowBox[{"-", "3"}], ",", "3", ",", "4", ",", "5"}], "2"], 
      "\[RightAngleBracket]"}]}], ")"}]}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"\[LeftAngleBracket]", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "6"}], ",", 
         RowBox[{"-", "3"}], ",", "4", ",", "5"}]], 
       "\[RightAngleBracket]"}]}], "-", 
     RowBox[{"\[LeftAngleBracket]", 
      SubscriptBox[
       RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
       RowBox[{
        RowBox[{"-", "5"}], ",", 
        RowBox[{"-", "4"}], ",", "3", ",", "6"}]], "\[RightAngleBracket]"}]}],
     ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[LeftAngleBracket]", 
        SubscriptBox[
         RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
         RowBox[{
          RowBox[{"-", "3"}], ",", "3"}]], "\[RightAngleBracket]"}]}], " ", 
      RowBox[{"\[LeftAngleBracket]", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "5"}], ",", 
         RowBox[{"-", "4"}], ",", 
         RowBox[{"-", "3"}], ",", "3", ",", "3", ",", "6"}]], 
       "\[RightAngleBracket]"}]}], "+", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "3"}], ",", "3"}]], " ", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "5"}], ",", 
         RowBox[{"-", "4"}], ",", 
         RowBox[{"-", "3"}], ",", "3", ",", "3", ",", "6"}]]}], 
      "\[RightAngleBracket]"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"\[LeftAngleBracket]", 
    SubscriptBox[
     RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
     RowBox[{
      RowBox[{"-", "3"}], ",", "3"}]], "\[RightAngleBracket]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[LeftAngleBracket]", 
        SubscriptBox[
         RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
         RowBox[{
          RowBox[{"-", "6"}], ",", 
          RowBox[{"-", "3"}], ",", "4", ",", "5"}]], 
        "\[RightAngleBracket]"}]}], " ", 
      RowBox[{"\[LeftAngleBracket]", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "5"}], ",", 
         RowBox[{"-", "4"}], ",", 
         RowBox[{"-", "3"}], ",", "3", ",", "3", ",", "6"}]], 
       "\[RightAngleBracket]"}]}], "+", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "6"}], ",", 
         RowBox[{"-", "3"}], ",", "4", ",", "5"}]], " ", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "5"}], ",", 
         RowBox[{"-", "4"}], ",", 
         RowBox[{"-", "3"}], ",", "3", ",", "3", ",", "6"}]]}], 
      "\[RightAngleBracket]"}]}], ")"}]}], "-", 
  RowBox[{
   RowBox[{"\[LeftAngleBracket]", 
    SubscriptBox[
     RowBox[{"\[LeftAngleBracket]", "2", "\[RightAngleBracket]"}], 
     RowBox[{
      RowBox[{"-", "3"}], ",", "3"}]], "\[RightAngleBracket]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[LeftAngleBracket]", 
        SubscriptBox[
         RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
         RowBox[{
          RowBox[{"-", "5"}], ",", 
          RowBox[{"-", "4"}], ",", "3", ",", "6"}]], 
        "\[RightAngleBracket]"}]}], " ", 
      RowBox[{"\[LeftAngleBracket]", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "5"}], ",", 
         RowBox[{"-", "4"}], ",", 
         RowBox[{"-", "3"}], ",", "3", ",", "3", ",", "6"}]], 
       "\[RightAngleBracket]"}]}], "+", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "4", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "5"}], ",", 
         RowBox[{"-", "4"}], ",", "3", ",", "6"}]], " ", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "5"}], ",", 
         RowBox[{"-", "4"}], ",", 
         RowBox[{"-", "3"}], ",", "3", ",", "3", ",", "6"}]]}], 
      "\[RightAngleBracket]"}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[LeftAngleBracket]", 
        SubscriptBox[
         RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
         RowBox[{
          RowBox[{"-", "6"}], ",", 
          RowBox[{"-", "3"}], ",", 
          RowBox[{"-", "3"}], ",", "3", ",", "4", ",", "5"}]], 
        "\[RightAngleBracket]"}]}], " ", 
      RowBox[{"\[LeftAngleBracket]", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "5"}], ",", 
         RowBox[{"-", "4"}], ",", 
         RowBox[{"-", "3"}], ",", "3", ",", "3", ",", "6"}]], 
       "\[RightAngleBracket]"}]}], "+", 
     RowBox[{"\[LeftAngleBracket]", 
      RowBox[{
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "6"}], ",", 
         RowBox[{"-", "3"}], ",", 
         RowBox[{"-", "3"}], ",", "3", ",", "4", ",", "5"}]], " ", 
       SubscriptBox[
        RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
        RowBox[{
         RowBox[{"-", "5"}], ",", 
         RowBox[{"-", "4"}], ",", 
         RowBox[{"-", "3"}], ",", "3", ",", "3", ",", "6"}]]}], 
      "\[RightAngleBracket]"}]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", 
        SubscriptBox[
         RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
         RowBox[{
          RowBox[{"-", "5"}], ",", 
          RowBox[{"-", "4"}], ",", 
          RowBox[{"-", "3"}], ",", "3", ",", "3", ",", "6"}]], 
        "\[RightAngleBracket]"}], "2"]}], "+", 
     RowBox[{"\[LeftAngleBracket]", 
      SubsuperscriptBox[
       RowBox[{"\[LeftAngleBracket]", "6", "\[RightAngleBracket]"}], 
       RowBox[{
        RowBox[{"-", "5"}], ",", 
        RowBox[{"-", "4"}], ",", 
        RowBox[{"-", "3"}], ",", "3", ",", "3", ",", "6"}], "2"], 
      "\[RightAngleBracket]"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.8262753642028112`*^9, 3.826275932335743*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"32c6265a-d21c-4d3f-8f78-66bccaf9a445"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1015},
WindowMargins->{{0, Automatic}, {1, Automatic}},
FrontEndVersion->"12.0 for Linux x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 455, 10, 55, "Input",ExpressionUUID->"b88c1c49-4227-4798-bd3c-c78959b32ad3"],
Cell[CellGroupData[{
Cell[1038, 34, 209, 4, 68, "Section",ExpressionUUID->"b02cdf6b-c9f8-49f2-8b72-a19900e2320c"],
Cell[CellGroupData[{
Cell[1272, 42, 188, 3, 31, "Input",ExpressionUUID->"d8a6f5fd-4c3d-4a48-8cfd-8adc1ccc84da"],
Cell[1463, 47, 13044, 303, 98, "Output",ExpressionUUID->"b9708d48-0844-4d3d-90a6-fecb1467cc9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14544, 355, 243, 4, 31, "Input",ExpressionUUID->"78237c8c-32b4-493b-88b6-845257c20460"],
Cell[14790, 361, 14333, 330, 98, "Output",ExpressionUUID->"bb2aa402-8fb5-4ed6-b585-bff270343120"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29160, 696, 196, 3, 31, "Input",ExpressionUUID->"798485a1-6107-427e-9c19-bb6fdaf1251a"],
Cell[29359, 701, 31217, 679, 98, "Output",ExpressionUUID->"c74fb436-2736-4942-9065-c10084ec248c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[60625, 1386, 245, 6, 68, "Section",ExpressionUUID->"4df24f01-bd33-478d-a5e6-91e611378bfe"],
Cell[CellGroupData[{
Cell[60895, 1396, 380, 8, 31, "Input",ExpressionUUID->"cac01d05-7201-47a4-a28d-10b707877207"],
Cell[61278, 1406, 19439, 291, 302, "Output",ExpressionUUID->"bded873a-409d-493f-9709-2b90e9b5327f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[80766, 1703, 196, 3, 68, "Section",ExpressionUUID->"1122b5a5-b371-4c32-92f9-85f63e90ba9b"],
Cell[CellGroupData[{
Cell[80987, 1710, 577, 14, 31, "Input",ExpressionUUID->"e7f4407d-0f1b-4f39-9c2b-fd9dc83a8bcf"],
Cell[81567, 1726, 1779, 25, 40, "Output",ExpressionUUID->"efe4b4ba-a050-4631-b1a6-290764ef787e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83383, 1756, 380, 9, 31, "Input",ExpressionUUID->"96ff5fcd-58f9-486f-ba8d-417e560d4c55"],
Cell[83766, 1767, 2877, 91, 109, "Output",ExpressionUUID->"2f3bea19-b2b7-48f6-b19f-2ba5da63a002"]
}, Open  ]],
Cell[CellGroupData[{
Cell[86680, 1863, 470, 12, 31, "Input",ExpressionUUID->"b79c2c5c-7134-4145-8d45-22cb0ca352fc"],
Cell[87153, 1877, 1062, 33, 53, "Output",ExpressionUUID->"7f8ea412-ba41-47db-b295-d14a8fde41f7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[88252, 1915, 454, 11, 31, "Input",ExpressionUUID->"26b7c28b-5088-4c3c-a2a0-705f896d3f10"],
Cell[88709, 1928, 1672, 46, 53, "Output",ExpressionUUID->"0c660e5c-0be3-4a14-bbc2-64eedbdcfb14"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[90430, 1980, 209, 3, 68, "Section",ExpressionUUID->"c2ebec61-8c1a-4167-8c8f-0d263f0dca62"],
Cell[CellGroupData[{
Cell[90664, 1987, 322, 7, 31, "Input",ExpressionUUID->"7922f30b-2918-4e49-8b1f-2525f7c2624e"],
Cell[90989, 1996, 709, 19, 75, "Output",ExpressionUUID->"b3c77f12-06cb-4cbf-bd80-4af22d932744"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91735, 2020, 479, 13, 44, "Input",ExpressionUUID->"911dfb96-21f5-4112-ba5b-e283079c17d6"],
Cell[92217, 2035, 4056, 114, 68, "Output",ExpressionUUID->"fc63df50-44bf-4c51-ab61-3810d969249f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[96310, 2154, 488, 13, 31, "Input",ExpressionUUID->"348314eb-359b-4566-a6f2-c993ab719644"],
Cell[96801, 2169, 20343, 561, 208, "Output",ExpressionUUID->"32c6265a-d21c-4d3f-8f78-66bccaf9a445"]
}, Open  ]]
}, Open  ]]
}
]
*)


